Flux Vacua, Asymptotic Periods, and Relatively Anosov Representations

We develop a topological method to detect classical flux vacua of M-theory on Calabi-Yau fourfolds with a single complex structure modulus using only asymptotic period data and monodromy information. To this end, we express the index of the F-term of the flux superpotential as a winding number along the boundary of the universal cover of the complex structure moduli space. The index evaluates to a sum over zeros and poles of a suitably normalized boundary F-term, where local contributions can be computed algebraically on a dense set of boundary points. Assuming a conjectured bound on the remaining contributions, sufficiently many sign changes of the boundary F-term guarantee a flux vacuum in the interior. We illustrate the method on the mirror Fermat sextic with explicit examples and a systematic flux scan. A main technical ingredient in our construction is a continuity result for projective period maps: we prove that the non-holomorphic (3,1)-period map extends continuously to the boundary of the covering space if the monodromy representation is relatively Anosov. In general, this property does not hold for holomorphic (4,0)-periods.

==> anc/Boundary_functions_of_triangle_groups.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    966796,      17423]
NotebookOptionsPosition[    954935,      17230]
NotebookOutlinePosition[    955336,      17246]
CellTagsIndexPosition[    955293,      17243]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Paul Balavoine, 2026", "Text",
 CellChangeTimes->{{3.9418807729894037`*^9, 3.941880805916416*^9}, {
  3.968501316921484*^9, 3.968501316993148*^9}, {4.000985116095455*^9, 
  4.000985131432762*^9}},ExpressionUUID->"a02f4cd9-018b-b049-bcf7-\
ce93974281a6"],

Cell[CellGroupData[{

Cell["Boundary functions on triangle groups", "Title",
 CellChangeTimes->{{3.990785423045351*^9, 3.9907854300328655`*^9}, {
  3.990785506088478*^9, 
  3.9907855209132175`*^9}},ExpressionUUID->"be74924d-8e42-b648-a4d1-\
07cf79189dad"],

Cell["\<\
This notebook computes the boundary functions on the fourfolds with triangle \
monodromy groups, whose list is given in 2404.03456. It is based on the \
notebook accompanying this article. In particular, the sections \
\[OpenCurlyDoubleQuote]Data for all examples\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]Monodromy matrices\[CloseCurlyDoubleQuote] and the way \
of packaging the data in \[OpenCurlyDoubleQuote]Example datas\
\[CloseCurlyDoubleQuote] were obtained from code in the aforementioned \
notebook with few modifications.\
\>", "Text",
 CellChangeTimes->{{3.990785435235262*^9, 3.990785591489546*^9}, 
   3.990785931148348*^9, {3.9907977849537296`*^9, 3.9907977997334995`*^9}, {
   4.000985170191124*^9, 4.000985195144764*^9}, {4.000986344986809*^9, 
   4.0009863463923492`*^9}, {4.0009870907025127`*^9, 
   4.0009871878009377`*^9}, {4.000987227070202*^9, 4.000987232219591*^9}, {
   4.000987609652031*^9, 4.0009876310598736`*^9}, {4.001002252083027*^9, 
   4.001002264803982*^9}, {4.0010022985153675`*^9, 4.0010023020197735`*^9}, 
   4.0010023392607307`*^9, 
   4.001011858317066*^9},ExpressionUUID->"cd85c83e-8d54-ec49-9bd1-\
2b544048eb5f"],

Cell[CellGroupData[{

Cell["Data", "Section",
 CellChangeTimes->{{3.910428701792988*^9, 3.910428706459358*^9}, {
   3.990785764248329*^9, 3.9907857666756954`*^9}, 
   3.9907860125445614`*^9},ExpressionUUID->"a60ece2d-95d7-0f4b-831b-\
33d8ff26d8ae"],

Cell["Run this section before any other.", "Text",
 CellChangeTimes->{{3.998983958029949*^9, 3.9989839840316696`*^9}, {
  4.0010023518360023`*^9, 
  4.001002353888468*^9}},ExpressionUUID->"e137872f-e140-ae41-af15-\
faf9dd54885c"],

Cell[CellGroupData[{

Cell["Useful function", "Subsection",
 CellChangeTimes->{{3.910085550397045*^9, 3.9100855593115892`*^9}, {
   3.910086009296083*^9, 3.9100860120177937`*^9}, {3.910090188059621*^9, 
   3.91009018853512*^9}, {3.910184257086176*^9, 3.9101842622164497`*^9}, {
   3.990788460069729*^9, 3.9907884625485*^9}, 
   3.990797527427986*^9},ExpressionUUID->"7a357fbd-ea5f-7d43-bcb4-\
5502f7b25e45"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mob", "[", 
   RowBox[{"A_", ",", " ", "z_"}], "]"}], ":=", 
  RowBox[{"Divide", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", "z"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "z"}], "+", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"651e2421-824e-424b-b208-f02e60104a5e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Data for all examples", "Subsection",
 CellChangeTimes->{{3.910085550397045*^9, 3.9100855593115892`*^9}, {
   3.910086009296083*^9, 3.9100860120177937`*^9}, {3.910090188059621*^9, 
   3.91009018853512*^9}, {3.910184257086176*^9, 3.9101842622164497`*^9}, {
   3.9990716207359467`*^9, 3.9990716282702312`*^9}, {3.999071740293041*^9, 
   3.999071758184782*^9}, 
   4.000776665763075*^9},ExpressionUUID->"faec19a9-7c4d-ae49-b9d0-\
3867082656c1"],

Cell["\<\
These are the data for all 14 examples. We only stock those necessary to \
obtain the monodromy matrices. We label the solutions by the list of \
exponents around the monodromy of varying type (LCS point, CY3-point, C-point \
or K-point).\
\>", "Text",
 CellChangeTimes->{{3.910085560217939*^9, 3.910085561993484*^9}, {
   3.910085984586615*^9, 3.910086185588067*^9}, {3.910086432655414*^9, 
   3.910086467155892*^9}, {3.990784374668705*^9, 3.9907844151852665`*^9}, {
   3.990785088584877*^9, 3.99078517982786*^9}, {3.9990718554691124`*^9, 
   3.999071856004978*^9}, {4.0009872503524933`*^9, 4.000987255741411*^9}, 
   4.000987287672781*^9, {4.0010023715621357`*^9, 4.0010023719493465`*^9}, {
   4.0010413711550484`*^9, 
   4.0010414097155*^9}},ExpressionUUID->"a164be1f-9496-b845-84b9-\
87b065a63731"],

Cell[BoxData[
 RowBox[{
  RowBox[{"explist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", 
       FractionBox["2", "5"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "5"], ",", 
       FractionBox["4", "5"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", 
       FractionBox["3", "10"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["7", "10"], ",", 
       FractionBox["9", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "8"], ",", 
       FractionBox["3", "8"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "8"], ",", 
       FractionBox["7", "8"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["5", "6"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "12"], ",", 
       FractionBox["5", "12"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["7", "12"], ",", 
       FractionBox["11", "12"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["3", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["5", "6"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "6"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "6"]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.910086477084468*^9, 3.910086478047676*^9}, {
   3.910086530855403*^9, 3.910086533118825*^9}, 3.91008691949853*^9, {
   3.911487036141458*^9, 3.911487135424768*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"48c15b14-8c60-6c45-84e2-ceb1eafc7364"],

Cell["Position of conifold points:", "Text",
 CellChangeTimes->{{3.910086921786212*^9, 3.9100869305612707`*^9}, {
   4.0010024003921394`*^9, 4.0010024022295704`*^9}, {4.001041441128832*^9, 
   4.0010414477925625`*^9}, 
   4.0010414844579926`*^9},ExpressionUUID->"c9a971dc-5cc7-bb4b-ab0f-\
7c121da380cb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]", "[", "alist_", "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "5"}], " ", "EulerGamma"}], "-", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", "a", "alist"], 
      RowBox[{"PolyGamma", "[", "a", "]"}]}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Mu]list", "=", 
  RowBox[{"\[Mu]", "/@", "explist"}]}]}], "Input",
 CellChangeTimes->{{3.909154358637136*^9, 3.909154360877552*^9}, {
  3.909154544410658*^9, 3.909154592493532*^9}, {3.909496775137867*^9, 
  3.909496825135317*^9}, {3.909496976602992*^9, 3.9094970094350243`*^9}, {
  3.90949728443217*^9, 3.909497332946376*^9}, {3.909497444770659*^9, 
  3.90949746008654*^9}, {3.909498725736394*^9, 3.909498726229492*^9}, {
  3.910703674567389*^9, 3.910703674698985*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"6caea728-35ad-b543-beb6-056f9fbd6002"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12500", ",", "3200000", ",", "1024", ",", "2916", ",", "1728", ",", "4096",
    ",", "262144", ",", "46656", ",", "11943936", ",", "16384", ",", "6912", ",",
    "110592", ",", "746496", ",", "27648"}], "}"}]], "Output",
 CellChangeTimes->{
  3.910703675075655*^9, 3.910859832776169*^9, {3.91085995250955*^9, 
   3.910859973410434*^9}, 3.910860191419382*^9, 3.910860392904635*^9, 
   3.910880972481545*^9, 3.910944613761554*^9, 3.9114871485518*^9, 
   3.917272042728902*^9, 3.9172721216219378`*^9, 3.917272776277997*^9, {
   3.9172887637845*^9, 3.917288808403686*^9}, 3.917289018898843*^9, 
   3.917289150722855*^9, 3.917289242382207*^9, {3.917298364883325*^9, 
   3.917298385393955*^9}, {3.917302253743463*^9, 3.91730226971723*^9}, {
   3.917304269157901*^9, 3.917304282188818*^9}, {3.917467291593137*^9, 
   3.9174673156890297`*^9}, 3.917530562121118*^9, {3.917530592920475*^9, 
   3.917530595139502*^9}, 3.919970843007382*^9, 3.919971223929521*^9, 
   3.920015797470725*^9, 3.920015832202367*^9, 3.920020777165337*^9, 
   3.920025533982095*^9, 3.9200337208540277`*^9, 3.920099990908149*^9, 
   3.920126976361039*^9, 3.920129551878409*^9, 3.920216319352531*^9, 
   3.920216387460753*^9, 3.920711807656766*^9, 3.9208888589698753`*^9, 
   3.920889344941689*^9, 3.920889531246677*^9, 3.92088963763673*^9, 
   3.9208897422282543`*^9, 3.92092698153966*^9, 3.920927641133545*^9, 
   3.990608674569889*^9, 3.990608988874935*^9, 3.9906131657672195`*^9, 
   3.990615577296335*^9, 3.9906160088597546`*^9, 3.9906182595455284`*^9, {
   3.9906193198509655`*^9, 3.990619390924219*^9}, 3.990778287363983*^9, 
   3.9907795471256027`*^9, 3.990779677410368*^9, 3.990779782289345*^9, 
   3.9907799953262577`*^9, 3.990780187152876*^9, {3.990780302710253*^9, 
   3.9907803058355064`*^9}, 3.990785298300825*^9, 3.990790817702612*^9, 
   3.9907908979684086`*^9, 3.9907941011431007`*^9, 3.9907943631780567`*^9, 
   3.99079459102532*^9, 3.9907954214461765`*^9, 3.990795659385811*^9, 
   3.9907957134153233`*^9, 3.9907959700316772`*^9, 3.9907961620767097`*^9, 
   3.9989836769296513`*^9, 3.99907107546611*^9, 4.0007768378868885`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"4b4e8cac-a42b-784c-ac70-8c95e94b2f0f"]
}, Open  ]],

Cell["Intersection numbers:", "Text",
 CellChangeTimes->{{3.910086500300455*^9, 3.910086505440639*^9}, {
  4.001041433120352*^9, 
  4.001041437120487*^9}},ExpressionUUID->"bce04796-36f8-3642-9a11-\
ff3b8ab7d625"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"intlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "4", ",", "2", ",", "10", ",", "2", ",", "4", ",", "12", ",", 
     "8", ",", "2", ",", "18", ",", "16", ",", "8", ",", "24", ",", "32"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"intlist", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       SuperscriptBox["2", "5"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"#1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
          " ", "\[Pi]"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"#1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
          " ", "\[Pi]"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"#1", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
          " ", "\[Pi]"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"#1", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}],
          " ", "\[Pi]"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"#1", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}],
          " ", "\[Pi]"}], "]"}]}], "]"}], "&"}], ")"}], "/@", 
   "explist"}]}]}], "Input",
 CellChangeTimes->{{3.9100865471113663`*^9, 3.9100865521840467`*^9}, {
   3.910703375527588*^9, 3.9107034151213503`*^9}, {3.910703561381023*^9, 
   3.9107036290795603`*^9}, {3.91070366530583*^9, 3.9107036671521606`*^9}, 
   3.990785978721607*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"28bb7b63-b7dc-9149-9718-3d9c7ef9cd65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "10", ",", "2", ",", "32", ",", "18", ",", "24", ",", "16", ",", "4", ",", 
   "6", ",", "2", ",", "8", ",", "12", ",", "4", ",", "2", ",", "8"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910703400004961*^9, 3.910703415478142*^9}, {
   3.910703567005685*^9, 3.910703585020012*^9}, 3.910703629453602*^9, {
   3.910703671863105*^9, 3.910703679255752*^9}, 3.910859832781653*^9, {
   3.910859952513592*^9, 3.9108599734144173`*^9}, 3.910860191423558*^9, 
   3.9108603950453873`*^9, 3.910880972487211*^9, 3.910944613766851*^9, 
   3.911487148556982*^9, 3.917272042738385*^9, 3.917272121632711*^9, 
   3.9172727762883053`*^9, {3.917288763798892*^9, 3.917288808416534*^9}, 
   3.917289018911275*^9, 3.917289150734975*^9, 3.917289242394405*^9, {
   3.917298364901389*^9, 3.9172983854113417`*^9}, {3.917302253763608*^9, 
   3.917302269736212*^9}, {3.9173042691779346`*^9, 3.9173042822085257`*^9}, {
   3.91746729159979*^9, 3.9174673156946287`*^9}, 3.917530562129277*^9, {
   3.917530592927579*^9, 3.9175305951469917`*^9}, 3.9199708430149097`*^9, 
   3.919971223934712*^9, 3.920015797476428*^9, 3.920015832207664*^9, 
   3.920020777174789*^9, 3.920025533990828*^9, 3.920033720859549*^9, 
   3.920099990914785*^9, 3.9201269763658457`*^9, 3.920129551882104*^9, 
   3.920216319356451*^9, 3.920216387465048*^9, 3.920711807661998*^9, 
   3.920888858974444*^9, 3.9208893449458647`*^9, 3.920889531251009*^9, 
   3.920889637641444*^9, 3.920889742232285*^9, 3.920926981544182*^9, 
   3.920927641138435*^9, 3.9906086745956116`*^9, 3.9906089889067154`*^9, 
   3.990613165799013*^9, 3.990615577316265*^9, 3.990616008890682*^9, 
   3.9906182595520287`*^9, {3.990619319882948*^9, 3.990619390946142*^9}, 
   3.9907782873849525`*^9, 3.990779547132759*^9, 3.99077967742605*^9, 
   3.9907797823193893`*^9, 3.990779995337307*^9, 3.9907801871649113`*^9, {
   3.990780302726074*^9, 3.9907803058673096`*^9}, 3.9907852983388824`*^9, 
   3.9907859812398148`*^9, 3.99079081773794*^9, 3.9907908980562134`*^9, 
   3.990794101170534*^9, 3.9907943632149353`*^9, 3.990794591065361*^9, 
   3.990795421477377*^9, 3.9907956594245625`*^9, 3.9907957134452457`*^9, 
   3.9907959700651455`*^9, 3.9907961621168613`*^9, 3.9989836769613895`*^9, 
   3.999071075490486*^9, 4.000776837931553*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"19726ce4-4022-a04a-96fd-b03f4b9efc08"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"expintlist", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"explist", ",", "intlist"}], "}"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"3c5cf782-34ff-934d-9404-5e98b2e527a3"],

Cell["Second Chern class of compactifying manifold:", "Text",
 CellChangeTimes->{{3.910086506309705*^9, 3.910086517727037*^9}, {
   3.9907853193856583`*^9, 3.9907853421614876`*^9}, {4.001002537692583*^9, 
   4.001002537981661*^9}, 4.0010119164057407`*^9, {4.0010414627968884`*^9, 
   4.0010414702013817`*^9}},ExpressionUUID->"63f5cc3e-a2db-9d4e-b644-\
00d4924c1fce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c2list", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"data", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "2"]}], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", "i", 
             RowBox[{
             "data", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", "i"}], "]"}]}]}], 
          SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"data", ",", "expintlist"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9100866458979273`*^9, 3.9100866909962797`*^9}, {
   3.910086854153975*^9, 3.9100869075596943`*^9}, {3.910087005067232*^9, 
   3.9100870056395283`*^9}, {3.910090149318994*^9, 3.910090155845441*^9}, 
   3.910860405254407*^9, {3.9907852285499725`*^9, 3.9907852291602592`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"8179e376-8c43-724d-af64-c698e062a19a"],

Cell["Putting everything together:", "Text",
 CellChangeTimes->{{3.9100869088004436`*^9, 3.9100869133878517`*^9}, {
  3.910348981146268*^9, 3.9103489862906017`*^9}, {3.9907853978129177`*^9, 
  3.990785400601551*^9}},ExpressionUUID->"8f7efda6-701d-7644-b2cf-\
f5543125c2c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numbexample", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "1", ",", " ", "14"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.990785618574539*^9, 3.990785708543068*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"7aa10b6f-e64d-c14a-90d9-647bb2fc6920"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{
     "numbexample", ",", "explist", ",", "\[Mu]list", ",", "intlist", ",", 
      "c2list"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labels", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<Example number\>\"", ",", " ", "\"\<Exponents\>\"", 
     ",", "\"\<\[Mu]\>\"", ",", "\"\<\[Kappa]\>\"", 
     ",", "\"\<\\!\\(\\*SubscriptBox[\\(c\\), \\(2\\)]\\)\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{"Prepend", "[", 
   RowBox[{"data", ",", "labels"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.910087061223843*^9, 3.910087077851*^9}, {
  3.9100871488236017`*^9, 3.91008721932649*^9}, {3.9100908613920937`*^9, 
  3.910090867626205*^9}, {3.9907852333079586`*^9, 3.9907852423552036`*^9}, {
  3.990785721726473*^9, 3.9907857409391003`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"eb7a9a45-e449-0f4e-b44f-f8c47cac9e56"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Example number\"\>", "\<\"Exponents\"\>", "\<\"\[Mu]\"\>", "\<\"\
\[Kappa]\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(2\\)]\\)\"\>"},
    {"1", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", 
       FractionBox["2", "5"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "5"], ",", 
       FractionBox["4", "5"]}], "}"}], "12500", "10", "110"},
    {"2", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", 
       FractionBox["3", "10"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["7", "10"], ",", 
       FractionBox["9", "10"]}], "}"}], "3200000", "2", "70"},
    {"3", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}], "1024", "32", "160"},
    {"4", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"]}], "}"}], "2916", "18", "126"},
    {"5", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"]}], "}"}], "1728", "24", "144"},
    {"6", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"]}], "}"}], "4096", "16", "128"},
    {"7", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "8"], ",", 
       FractionBox["3", "8"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "8"], ",", 
       FractionBox["7", "8"]}], "}"}], "262144", "4", "92"},
    {"8", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["5", "6"]}], "}"}], "46656", "6", "90"},
    {"9", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "12"], ",", 
       FractionBox["5", "12"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["7", "12"], ",", 
       FractionBox["11", "12"]}], "}"}], "11943936", "2", "94"},
    {"10", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"]}], "}"}], "16384", "8", "88"},
    {"11", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["3", "4"]}], "}"}], "6912", "12", "108"},
    {"12", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["5", "6"]}], "}"}], "110592", "4", "68"},
    {"13", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "6"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"]}], "}"}], "746496", "2", "46"},
    {"14", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "6"]}], "}"}], "27648", "8", "112"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.910087200693494*^9, 3.9100872210047283`*^9}, 
   3.910090158045022*^9, 3.910090868020607*^9, 3.9103489953440237`*^9, 
   3.910360936388447*^9, 3.9103617271392736`*^9, 3.910373098921825*^9, 
   3.910373173534707*^9, 3.910373871726713*^9, 3.910389306911881*^9, 
   3.9103894336528597`*^9, 3.910859832973928*^9, {3.910859952700444*^9, 
   3.910859973438468*^9}, 3.910860191447625*^9, 3.910860407780006*^9, 
   3.9108809725361032`*^9, 3.910944613812599*^9, 3.911487148757473*^9, 
   3.917272043289785*^9, 3.917272121886014*^9, 3.917272776485436*^9, {
   3.917288764001348*^9, 3.917288808605936*^9}, 3.917289019111841*^9, 
   3.9172891509049387`*^9, 3.917289242579608*^9, {3.9172983651049747`*^9, 
   3.917298385467751*^9}, {3.917302253978592*^9, 3.917302269797307*^9}, {
   3.91730426939147*^9, 3.917304282275663*^9}, {3.917467291768594*^9, 
   3.917467315876225*^9}, 3.917530562299302*^9, {3.91753059310708*^9, 
   3.9175305951803102`*^9}, 3.919970843208077*^9, 3.919971224106305*^9, 
   3.9200157976859083`*^9, 3.9200158322887907`*^9, 3.9200207773297157`*^9, 
   3.920025534190391*^9, 3.920033721026301*^9, 3.920099991126196*^9, 
   3.92012697654526*^9, 3.920129552062344*^9, 3.92021631955943*^9, 
   3.920216387624609*^9, 3.920711807852619*^9, 3.920888859172851*^9, 
   3.9208893451244583`*^9, 3.920889531433641*^9, 3.9208896378221893`*^9, 
   3.920889742416272*^9, 3.9209269817269487`*^9, 3.920927641335191*^9, 
   3.99060867492111*^9, 3.9906089889865417`*^9, 3.9906131661173725`*^9, 
   3.9906155776980743`*^9, 3.990616009289629*^9, 3.990618259949314*^9, {
   3.9906193201557865`*^9, 3.9906193910190983`*^9}, 3.990778287844225*^9, 
   3.990779547188322*^9, 3.990779677489929*^9, 3.990779782386324*^9, 
   3.9907799954052753`*^9, 3.9907801872295265`*^9, {3.990780302805092*^9, 
   3.9907803059467125`*^9}, 3.99078529843042*^9, 3.9907857432425747`*^9, 
   3.990790817990204*^9, 3.9907908984077168`*^9, 3.990794101284321*^9, 
   3.9907943632558174`*^9, 3.990794591192768*^9, 3.9907954216043053`*^9, 
   3.990795659507292*^9, 3.9907957135507393`*^9, 3.9907959701488476`*^9, 
   3.9907961622544804`*^9, 3.998983677156313*^9, 3.999071075623043*^9, 
   4.000776838174021*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"4307e023-ecae-e843-a618-7f9617f232cf"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Monodromy data", "Subsection",
 CellChangeTimes->{{3.910085550397045*^9, 3.9100855593115892`*^9}, {
  3.910086009296083*^9, 3.9100860120177937`*^9}, {3.910090188059621*^9, 
  3.91009018853512*^9}, {3.910184257086176*^9, 3.9101842622164497`*^9}, {
  3.9907879282699814`*^9, 
  3.990787930230646*^9}},ExpressionUUID->"1eacb6db-0840-194d-9511-\
84a0d1dd762f"],

Cell["\<\
We need to add specific data corresponding to the representation of the \
monodromy group in PSL(2, Z).\
\>", "Text",
 CellChangeTimes->{{3.9907861039286747`*^9, 3.990786140852478*^9}, {
  3.9907862111480656`*^9, 3.9907862404484825`*^9}, {3.990786318354521*^9, 
  3.990786323880949*^9}, {3.990786451640108*^9, 3.9907864624473763`*^9}, {
  3.990786639917074*^9, 3.9907866906952457`*^9}, {3.9907870633984394`*^9, 
  3.9907870666103*^9}, {3.9907871093289948`*^9, 3.9907871773349*^9}, {
  3.9907879354572697`*^9, 3.9907879385848236`*^9}, {3.990798199272623*^9, 
  3.990798286747591*^9}, {3.990798324392254*^9, 
  3.9907983428621826`*^9}},ExpressionUUID->"bc9afae6-e404-0e41-96d9-\
b38b08d5e2e5"],

Cell[CellGroupData[{

Cell["Infinite order", "Subsubsection",
 CellChangeTimes->{{3.910085550397045*^9, 3.9100855593115892`*^9}, {
  3.910086009296083*^9, 3.9100860120177937`*^9}, {3.910090188059621*^9, 
  3.91009018853512*^9}, {3.910184257086176*^9, 3.9101842622164497`*^9}, {
  3.9907879282699814`*^9, 3.990787930230646*^9}, {3.990798353477337*^9, 
  3.990798356296818*^9}},ExpressionUUID->"2522ad4e-16dd-9944-a1ef-\
0bd9cfef6432"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"monodinf", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "1"}], "}"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"monodinf", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"monodinf", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9409440701745768`*^9, 3.940944130484744*^9}, {
   3.9502604485827637`*^9, 3.9502604562227364`*^9}, {3.9906132026330967`*^9, 
   3.990613211635294*^9}, {3.990615600624094*^9, 3.990615610379421*^9}, {
   3.9906156448398647`*^9, 3.990615647168358*^9}, {3.990616494716778*^9, 
   3.990616518266451*^9}, {3.990616941418865*^9, 3.990616945549238*^9}, {
   3.990618300787504*^9, 3.9906183096974525`*^9}, {3.9907784101946487`*^9, 
   3.9907784193607464`*^9}, 3.990778453647459*^9, {3.990778716778055*^9, 
   3.9907787444005775`*^9}, {3.990778969750864*^9, 3.990778970079052*^9}, {
   3.9907870788848534`*^9, 3.9907871025128536`*^9}, {3.990787764749548*^9, 
   3.990787797677452*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"6fa879af-714f-de4e-affe-b823dffe064b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {
      RowBox[{"-", "1"}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9907877985105553`*^9, 3.9907908181881084`*^9, 
  3.9907909143589478`*^9, 3.9907941013147526`*^9, 3.990794363294571*^9, 
  3.990794591226656*^9, 3.9907954216276264`*^9, 3.990795659547844*^9, 
  3.9907957135807667`*^9, 3.990795970181576*^9, 3.9907961622952003`*^9, 
  3.998983677220972*^9, 3.9990710756545544`*^9, 4.0007768382382717`*^9},
 CellLabel->
  "Out[14]//MatrixForm=",ExpressionUUID->"901f4e14-d7e8-9143-9c53-\
99874aa6b650"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "2"},
     {"0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9907877985105553`*^9, 3.9907908181881084`*^9, 
  3.9907909143589478`*^9, 3.9907941013147526`*^9, 3.990794363294571*^9, 
  3.990794591226656*^9, 3.9907954216276264`*^9, 3.990795659547844*^9, 
  3.9907957135807667`*^9, 3.990795970181576*^9, 3.9907961622952003`*^9, 
  3.998983677220972*^9, 3.9990710756545544`*^9, 4.0007768382382717`*^9},
 CellLabel->
  "Out[15]//MatrixForm=",ExpressionUUID->"aa91fcce-32db-744e-bd87-\
7b9ad795f7da"]
}, Open  ]],

Cell["\<\
We can plot the associated fundamental domain in the upper half-plane.\
\>", "Text",
 CellChangeTimes->{{3.99078789943462*^9, 3.990787901365286*^9}, {
   3.9907879442241077`*^9, 3.990787955317436*^9}, {3.9907880069026585`*^9, 
   3.990788017381033*^9}, 
   3.990798296850813*^9},ExpressionUUID->"a704b00f-a498-a84e-ba82-\
da90e4d3a2c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ReIm", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", " ", 
       RowBox[{"y", " ", "I"}]}], "]"}], ",", 
     RowBox[{"ReIm", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", "\[Theta]"}], "]"}]}], "]"}], ",", " ", 
     RowBox[{"ReIm", "[", 
      RowBox[{"mob", "[", 
       RowBox[{
        RowBox[{"Inverse", "[", 
         RowBox[{"monodinf", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}]}]}], "]"}], "]"}], ",", " ", 
     RowBox[{"ReIm", "[", 
      RowBox[{"mob", "[", 
       RowBox[{
        RowBox[{"monodinf", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "+", " ", 
         RowBox[{"y", " ", "I"}]}]}], "]"}], "]"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"y", ",", " ", "1", ",", " ", "4"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", " ", "0", ",", 
     RowBox[{"Pi", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.990778820896124*^9, {3.9907788613478603`*^9, 3.990778914865864*^9}, {
   3.9907909286564217`*^9, 3.9907909369617596`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"8e6515ac-670f-7b49-bfaf-1bf7cc4182d5"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJztXQ2QFdWZnRmGAQSRlCZxo+tuZIaYGPdHMAkJSWPWqKBZDMmuK0pMDBog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    "], {{
      {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[0.3], EdgeForm[
       None], GraphicsGroupBox[
        TagBox[PolygonBox[CompressedData["
1:eJw1nQnYVdMXxs+595773XPvMc+zJEQSMvyJ0kAUKVIhUVKJUkpkikTJVCQk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          "]],
         Annotation[#, "Charting`Private`Tag#1"]& ]]}, 
      {RGBColor[0.95, 0.627, 0.1425], AbsoluteThickness[2], Opacity[0.3], 
       EdgeForm[None], GraphicsGroupBox[
        TagBox[PolygonBox[CompressedData["
1:eJxFnXX8FNX3xrGwduYzM7s7O6siIioqIiDYhZiIiImKivm1uwO7u7C7xS7s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          "]],
         Annotation[#, "Charting`Private`Tag#2"]& ]]}, 
      {RGBColor[0.455, 0.7, 0.21], AbsoluteThickness[2], Opacity[0.3], 
       EdgeForm[None], GraphicsGroupBox[
        TagBox[PolygonBox[CompressedData["
1:eJxFnXXcFdXXxVEUAxXzp3fmuTNz79zBTixsxe7ELuzuwsBA7MbCRmxFscUA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          "]],
         Annotation[#, "Charting`Private`Tag#3"]& ]]}, 
      {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[2], Opacity[
       0.3], EdgeForm[None], GraphicsGroupBox[
        TagBox[PolygonBox[CompressedData["
1:eJxFnXkcFdP7x7Pv+75vmbn3zr137h2SUFQIIbIlSypCKEIIkSgkbYoUkSQh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          "]],
         Annotation[#, 
          "Charting`Private`Tag#4"]& ]]}, {}, {}, {}, {}, {}, {}, {}}, {
      {RGBColor[0.24, 0.6, 0.8], LineBox[CompressedData["
1:eJwt001IFFEAwPG3uaWtmQtFHYrKQ9Ahg6BDQXYIOmQlFH2AEoWBoZVLLrUu
JotsYhGRQR8EHboUHepQVNChU3WoQ4GmpmamoSJakSEJgvVbCmbm/37MwPDe
mympTuyrj4QQhpzleSHkxj+jIYzoHo7rivkhFLuR4tW8mdfzNd7AB3gnP+Iy
buAafse7+QpneYKr+AHf4QLvqeM3/ILXcppHuY+38wXOWxDCbz7CN3kNL50X
wjm+x2W8kW/xU67kCn7GrzjFJ7iTO/ks13EHf+A0n+Iu7uImTnAPd3Mzn+Ze
7uEMJ7mfP3ILn+EB7uUsp3iQ+7iV0zzE/dzGTfyVP/FFbuYRHuBLnOEx/syX
uYXHeTC3npzlCf7CV7mVv0X/7WM7n+dJ7uAkH+f3/JIPcjk/5ie8hUv5Ot/l
lRznRr7Bf+zHL+tfxW08zN28jRv5NT/nEq7l+3ybo1yZmw9neMz+7+J6rua3
vJX38g5+yKW8iddxO6/i5VzISS7mZRzjBl7MSzifE1zEcY7ySV7ERRzhWi7k
GM9pDcc0n2f1GC/UKM/oUS7QCE/rYc7XOfOayn1nbKnCLP/QQ+zRMMOTup8N
w7TLeG6e7AhTPKoVYJnDdx7+///9BQjEdH4=
        "]]}, 
      {RGBColor[0.95, 0.627, 0.1425], LineBox[CompressedData["
1:eJwl0ztIFVAYB/CT0AN8pBkY2sNSSi8mIiYWERb0IGiooWjIwaigwZZqqKFA
U1Mz01ARrciQBMEwb127ZgpFDUWPIWjIKGgoyIagISv7XRrO8IMD3/l/33dW
V5/YVzMvhPDRmV0cwkhKCDczQuhMDeEvT/FznuSC9BBe8Rd+z9v5Ay9YEsIv
ruYZzuOstBDO8R+u5DLu5RT3DvFeHuMcPsM1/JYj3MXN/IM38ijf5nR1d/Fr
fsLr+QDP8CfezUc5OTOEOT7GpxLv5uWy1HEdr+McruULHOGVXM/1XMS53MgN
XMxruIkbuYTzuYUvcimv5VZu4jIu4DZu5nKOcDu3cAUX8VW+xJu4mDu5lTdz
CXfzZd7CpdzDbVzJZdzLV3gbl/M1buetvIH7uJbzeRmf55O8kGf15zAf4a/6
N807eD+/4Cku5J18h29xCldwBzfwd/Mp5NN8nN9wNh/kPRzl5EQeLuFu/m0f
VnEmn+VvnMQ/3aviaf6szrtEDn7Jz3g8kYMn+SnHOY8f8WOOcS5P8BRHeQU/
5Ake4Wwe5zgPcxbHOcZDvJQfcJQHOYPHeIQHOI1jPMz9iT3j+zzEN3gR3+NB
7uP5HOUB7uEkHuV+7uI5M7nL17kj9f//+wcdPH05
        "]]}, 
      {RGBColor[0.455, 0.7, 0.21], LineBox[CompressedData["
1:eJwl0ztIFWAUAOC/lqKhhqKHVtJQDTUUaGpqZhoqor0MSRAs85Z21bxQ1FD0
GIKGDIKGgmwIGrIShB6gRFFgaA9JKRWTi9zEQsKCHgTRd2k4w7ecF+esOtCy
u3lWCCEuOpaHULcshD0rQyhOCeE+x/gUt/Iwn+VrfIl/8GV+yHd44YoQ2nmQ
e3kD3+MZTnA59/D8tBBmp4bQyP28jtP4Ao9yCefyLf7M9byPn/JvPsfH+SPP
lbedr/AfXsLd3MlL1V2T7JtfcQZn8Afu53TexKP8hjM5k8d4gLM5i8f5Hedw
Nsd5iPN4M0/we87nHE7wMBdwLk/yKBdyHk/xGG/nLfyFx7mY83ma41zKW/kr
T3AZF/AMJ7ict/F3nuQdXMjf+BNXcDoP8UveyKv5EXfwIl7M17mNf9rfHD7N
MR7hX/a9n/dyD09xEWfxTR7htZzK57mP5/FfeSLczdPqxLmU7/Jbfs7r+QZ3
8W1ewG18lS8m53BfZ/gkNyXn4FY+wVEe5KN8jBt4gFs4xhF+zc3cwnXcx00c
5Vru5Sg3cA2/4CMc4Wp+xo1cx1X8hBu4liuTd8aHuYZ38WM+xNVcwQ84wlVc
xl1cz5Vcwp18kHdyUcr///sHp7SR6A==
        "]]}, 
      {RGBColor[0.922526, 0.385626, 0.209179], LineBox[CompressedData["
1:eJwl00tIFEAcwOExMiRBMMytNc0HrGlR9DgEHTIIOhRkQdAhK0PoAbtFUWBo
D0kpXUxENrGIyKAHQYcuRYc6FBV06FQd6mCgqamZaaiI9kmH4cfHHIaZP1N0
5OTeRFoIoceqKgshJxbCwtUhTOphLtG1XFwaQjNv4J28le/zNj7GB/g1V3Ij
13IPH+K7nOJZTvBLfsp55SHU81f+yJs5yVM8zPv4JueuCWHxqhBO8yPeyKV8
nZ9zJW/nx/yO41zN7/kzN/MF7uM+vsb13Ms/OMmXuJ/7uZUbeJAHuI2v8BAP
cjs38Qj/5A6+yqM8xClu5jEe5k5O8jiPcBe38l/+xbe4jSd5lG9zO0/zb77D
HTzDY/PvySme5T98jzs5eLdx7uYbPGe/l5v4PH/nT3ycq/gNv+VdXMEP+Bmv
4xJu4Ye8hBdxgrt4wjkD5rOHW/gLf+BNXMcv+AlHOD5/H27nafM/yJf5LH/j
3VzD+/kVV/AO3sLdvJ7LuYCbuJjLOJ8buYhjHOUGLuQSjvBFXsmFnMN1XMD5
nM21nM9RzuJzvIIjnMlnOI9zOINPcZSzOZ3jvJyzeAGf4GWcyXN6lCOawTPz
9+RcTecprealmsYTsf//7x+ajJWo
        "]]}}}], {}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None, "TransparentPolygonMesh" -> True, "AxesInFront" -> True},
  PlotInteractivity:>True,
  PlotRange->{{-1., 1.}, {0., 4.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.990778899163702*^9, 3.990778915998226*^9}, 
   3.990778994478092*^9, 3.990790819103241*^9, 3.990790938345093*^9, 
   3.9907941019892445`*^9, 3.9907943639266033`*^9, 3.990794592157612*^9, 
   3.9907954223072853`*^9, 3.9907956602066593`*^9, 3.9907957142779884`*^9, 
   3.990795970965418*^9, 3.99079616309054*^9, 3.9989836784848614`*^9, 
   3.99907107649164*^9, 4.0007768395273266`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"559866ac-47b7-8a47-b2f6-0b6c794603dc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Finite order", "Subsubsection",
 CellChangeTimes->{{3.910085550397045*^9, 3.9100855593115892`*^9}, {
  3.910086009296083*^9, 3.9100860120177937`*^9}, {3.910090188059621*^9, 
  3.91009018853512*^9}, {3.910184257086176*^9, 3.9101842622164497`*^9}, {
  3.9907879282699814`*^9, 3.990787930230646*^9}, {3.990798353477337*^9, 
  3.990798356296818*^9}, {3.9907983925279865`*^9, 
  3.9907983941497746`*^9}},ExpressionUUID->"65e71bbc-ebf9-4346-a57a-\
1918234a3e97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monodKpoint", "[", "order_", "]"}], ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cos", "[", 
       FractionBox["\[Pi]", "order"], "]"}], ",", " ", 
      RowBox[{"Sin", "[", 
       FractionBox["\[Pi]", "order"], "]"}]}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Pi]", "order"], "]"}]}], ",", 
      RowBox[{"Cos", "[", 
       FractionBox["\[Pi]", "order"], "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.990788283699568*^9, 3.990788341603813*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"074492d3-7307-3d40-ab98-a45ca6eaf878"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monodLCSpoint", "[", "order_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", " ", 
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Limit", "[", 
         RowBox[{
          RowBox[{"mob", "[", 
           RowBox[{
            RowBox[{"monodKpoint", "[", "order", "]"}], ",", " ", 
            RowBox[{"y", " ", "I"}]}], "]"}], ",", " ", 
          RowBox[{"y", "->", "Infinity"}]}], "]"}], "]"}]}]}], "}"}], ",", 
    " ", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "1"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9907883617930584`*^9, 3.9907884273271084`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"ba404406-f552-b240-9983-4c32dd7d0357"],

Cell["\<\
WARNING: for finite order monodromies, we consider the order of the action on \
the projective space. This is important in Example 2: the monodromy of the K \
point has order 10, but its fifth power is -Id. Therefore, it actually has \
order 5 when acting on the projective space.\
\>", "Text",
 CellChangeTimes->{{3.990788555317112*^9, 3.990788745580797*^9}, {
  3.990798504972559*^9, 3.990798565425129*^9}, {3.990798596812807*^9, 
  3.9907985995942154`*^9}, {4.0010114634746532`*^9, 
  4.001011490430849*^9}},ExpressionUUID->"4bcedb6e-1d5f-9c42-962e-\
4db2f2dd831e"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Table of examples", "Subsection",
 CellChangeTimes->{{3.999070830501856*^9, 
  3.999070834570196*^9}},ExpressionUUID->"8bb5293e-4865-c448-af07-\
b461ecaba813"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"orderlist", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "10", ",", " ", "5", ",", " ", "Infinity", ",", " ", "Infinity", ",", " ",
      "Infinity", ",", " ", "Infinity", ",", " ", "8", ",", " ", "6", ",", 
     " ", "12", ",", " ", "Infinity", ",", " ", "12", ",", " ", "12", ",", 
     " ", "Infinity", ",", " ", "Infinity"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"monodromyadditionallist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"orderlist", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "==", "Infinity"}], ",", " ", 
       RowBox[{"MatrixForm", "[", 
        RowBox[{"monodinf", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"MatrixForm", "[", 
        RowBox[{"monodKpoint", "[", 
         RowBox[{"orderlist", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "1", ",", " ", "14"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"monodromyLCSlist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"orderlist", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "==", "Infinity"}], ",", " ", 
       RowBox[{"MatrixForm", "[", 
        RowBox[{"monodinf", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"MatrixForm", "[", 
        RowBox[{"monodLCSpoint", "[", 
         RowBox[{"orderlist", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "1", ",", " ", "14"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.990788769202038*^9, 3.9907888212306747`*^9}, {
  3.9907903142289352`*^9, 3.990790315566309*^9}, {3.990790347358637*^9, 
  3.990790365894327*^9}, {3.9907904058626175`*^9, 3.9907906635595284`*^9}, {
  3.9907910381910076`*^9, 3.9907910811206512`*^9}, {3.990791149454912*^9, 
  3.9907911711659985`*^9}, {3.9907916021457767`*^9, 3.9907916041181126`*^9}, {
  3.9907916582172375`*^9, 3.990791693848633*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"852fbc5d-cea6-d64e-9c03-2547e2bbd6da"],

Cell["\<\
The full table of all possible triangle groups is given below:\
\>", "Text",
 CellChangeTimes->{{3.990790676632801*^9, 3.9907906994239674`*^9}, {
   3.998983991053528*^9, 3.99898400252561*^9}, {4.0009863566827507`*^9, 
   4.0009863607751846`*^9}, 
   4.001011511166321*^9},ExpressionUUID->"ea973f5f-e2c4-c740-a051-\
e00530085b3d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{
     "numbexample", ",", "explist", ",", "\[Mu]list", ",", "intlist", ",", 
      "c2list", ",", " ", "orderlist", ",", " ", "monodromyadditionallist", ",",
       " ", "monodromyLCSlist"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labels", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<Example number\>\"", ",", " ", "\"\<Exponents\>\"", 
     ",", "\"\<\[Mu]\>\"", ",", "\"\<\[Kappa]\>\"", 
     ",", "\"\<\\!\\(\\*SubscriptBox[\\(c\\), \\(2\\)]\\)\>\"", ",", 
     " ", "\"\<Order of first monodromy\>\"", ",", 
     " ", "\"\<\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(1\\)]\\)\>\"", ",", 
     " ", "\"\<\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(2\\)]\\)\>\""}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{"Prepend", "[", 
   RowBox[{"data", ",", "labels"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.910087061223843*^9, 3.910087077851*^9}, {
  3.9100871488236017`*^9, 3.91008721932649*^9}, {3.9100908613920937`*^9, 
  3.910090867626205*^9}, {3.9907852333079586`*^9, 3.9907852423552036`*^9}, {
  3.990785721726473*^9, 3.9907857409391003`*^9}, {3.990790704473316*^9, 
  3.9907907882147427`*^9}, {3.9907911313483353`*^9, 3.990791144306324*^9}, {
  3.990791422572069*^9, 3.9907914381618214`*^9}, {3.990791544781212*^9, 
  3.9907915842690487`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"b0855576-f96f-6544-8faf-6595dde40283"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Example number\"\>", "\<\"Exponents\"\>", "\<\"\[Mu]\"\>", "\<\"\
\[Kappa]\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(2\\)]\\)\"\>", \
"\<\"Order of first monodromy\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(1\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(2\\)]\\)\"\>"},
    {"1", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", 
       FractionBox["2", "5"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "5"], ",", 
       FractionBox["4", "5"]}], "}"}], "12500", "10", "110", "10", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          SqrtBox[
           RowBox[{
            FractionBox["5", "8"], "+", 
            FractionBox[
             SqrtBox["5"], "8"]}]], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["5"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox["5"]}], ")"}]}], 
          SqrtBox[
           RowBox[{
            FractionBox["5", "8"], "+", 
            FractionBox[
             SqrtBox["5"], "8"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"5", "+", 
             RowBox[{"2", " ", 
              SqrtBox["5"]}]}]]}]},
         {"0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"2", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", 
       FractionBox["3", "10"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["7", "10"], ",", 
       FractionBox["9", "10"]}], "}"}], "3200000", "2", "70", "5", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}], 
          SqrtBox[
           RowBox[{
            FractionBox["5", "8"], "-", 
            FractionBox[
             SqrtBox["5"], "8"]}]]},
         {
          RowBox[{"-", 
           SqrtBox[
            RowBox[{
             FractionBox["5", "8"], "-", 
             FractionBox[
              SqrtBox["5"], "8"]}]]}], 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["5"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox["2", 
              SqrtBox["5"]]}]]}]},
         {"0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"3", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}], "1024", "32", "160", "\[Infinity]", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0"},
         {
          RowBox[{"-", "1"}], "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "2"},
         {"0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"4", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"]}], "}"}], "2916", "18", "126", "\[Infinity]", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0"},
         {
          RowBox[{"-", "1"}], "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "2"},
         {"0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"5", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"]}], "}"}], "1728", "24", "144", "\[Infinity]", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0"},
         {
          RowBox[{"-", "1"}], "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "2"},
         {"0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"6", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"]}], "}"}], "4096", "16", "128", "\[Infinity]", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0"},
         {
          RowBox[{"-", "1"}], "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "2"},
         {"0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"7", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "8"], ",", 
       FractionBox["3", "8"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "8"], ",", 
       FractionBox["7", "8"]}], "}"}], "262144", "4", "92", "8", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"Cos", "[", 
           FractionBox["\[Pi]", "8"], "]"}], 
          RowBox[{"Sin", "[", 
           FractionBox["\[Pi]", "8"], "]"}]},
         {
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Pi]", "8"], "]"}]}], 
          RowBox[{"Cos", "[", 
           FractionBox["\[Pi]", "8"], "]"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", 
          RowBox[{"2", " ", 
           RowBox[{"Cot", "[", 
            FractionBox["\[Pi]", "8"], "]"}]}]},
         {"0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"8", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["5", "6"]}], "}"}], "46656", "6", "90", "6", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox[
           SqrtBox["3"], "2"], 
          FractionBox["1", "2"]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          FractionBox[
           SqrtBox["3"], "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]},
         {"0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"9", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "12"], ",", 
       FractionBox["5", "12"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["7", "12"], ",", 
       FractionBox["11", "12"]}], "}"}], "11943936", "2", "94", "12", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox[
           RowBox[{"1", "+", 
            SqrtBox["3"]}], 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]], 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox["3"]}], 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]]},
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["3"]}], 
            RowBox[{"2", " ", 
             SqrtBox["2"]}]]}], 
          FractionBox[
           RowBox[{"1", "+", 
            SqrtBox["3"]}], 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             SqrtBox["3"]}], ")"}]}]},
         {"0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"10", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"]}], "}"}], "16384", "8", "88", "\[Infinity]", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0"},
         {
          RowBox[{"-", "1"}], "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "2"},
         {"0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"11", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["3", "4"]}], "}"}], "6912", "12", "108", "12", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox[
           RowBox[{"1", "+", 
            SqrtBox["3"]}], 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]], 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox["3"]}], 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]]},
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["3"]}], 
            RowBox[{"2", " ", 
             SqrtBox["2"]}]]}], 
          FractionBox[
           RowBox[{"1", "+", 
            SqrtBox["3"]}], 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             SqrtBox["3"]}], ")"}]}]},
         {"0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"12", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["5", "6"]}], "}"}], "110592", "4", "68", "12", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox[
           RowBox[{"1", "+", 
            SqrtBox["3"]}], 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]], 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox["3"]}], 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]]},
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["3"]}], 
            RowBox[{"2", " ", 
             SqrtBox["2"]}]]}], 
          FractionBox[
           RowBox[{"1", "+", 
            SqrtBox["3"]}], 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             SqrtBox["3"]}], ")"}]}]},
         {"0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"13", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "6"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"]}], "}"}], "746496", "2", "46", "\[Infinity]", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0"},
         {
          RowBox[{"-", "1"}], "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "2"},
         {"0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"14", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "6"]}], "}"}], "27648", "8", "112", "\[Infinity]", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0"},
         {
          RowBox[{"-", "1"}], "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "2"},
         {"0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.9907908194939213`*^9, 3.990790953033825*^9, 3.9907910972875957`*^9, {
   3.990791132515009*^9, 3.990791140561886*^9}, 3.9907911752682743`*^9, 
   3.9907914314968452`*^9, 3.9907916076785336`*^9, 3.9907917044041348`*^9, 
   3.9907927539701996`*^9, 3.9907941021753635`*^9, 3.990794364071924*^9, 
   3.990794593749428*^9, 3.990795422581333*^9, 3.9907956604391537`*^9, 
   3.990795714471388*^9, 3.990795971180496*^9, 3.9907961633159065`*^9, 
   3.9907977007744846`*^9, 3.9989836791996174`*^9, 3.999071076996355*^9, 
   4.000776840324911*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"07d4024a-b0f9-3541-8283-9471caed5aa3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Choice of example", "Section",
 CellChangeTimes->{{3.910085550397045*^9, 3.9100855593115892`*^9}, {
  3.910086009296083*^9, 3.9100860120177937`*^9}, {3.910090188059621*^9, 
  3.91009018853512*^9}, {3.910184257086176*^9, 3.9101842622164497`*^9}, {
  3.9907879282699814`*^9, 3.990787930230646*^9}, {3.990798353477337*^9, 
  3.990798356296818*^9}, {3.9907983925279865`*^9, 3.9907983941497746`*^9}, {
  3.9907986176028233`*^9, 3.990798620268795*^9}, {3.998983929013275*^9, 
  3.9989839325725975`*^9}},ExpressionUUID->"db91062e-216e-a347-98bd-\
4e6c37f91cd8"],

Cell["\<\
Run this whole section after inputting the choice of the specific example.\
\>", "Text",
 CellChangeTimes->{{3.910085560217939*^9, 3.910085561993484*^9}, {
  3.910085984586615*^9, 3.910086185588067*^9}, {3.910086432655414*^9, 
  3.910086467155892*^9}, {3.990784374668705*^9, 3.9907844151852665`*^9}, {
  3.990785088584877*^9, 3.99078517982786*^9}, {3.990786049925501*^9, 
  3.990786090489485*^9}, {3.998984007689659*^9, 3.998984049503748*^9}, {
  3.9990709009670258`*^9, 
  3.9990709118262844`*^9}},ExpressionUUID->"133291d8-9fb1-e34c-8ec1-\
c246e54c31a7"],

Cell[CellGroupData[{

Cell["Choice of the specific example", "Subsection",
 CellChangeTimes->{{3.910085550397045*^9, 3.9100855593115892`*^9}, {
  3.910086009296083*^9, 3.9100860120177937`*^9}, {3.910090188059621*^9, 
  3.91009018853512*^9}, {3.910184257086176*^9, 3.9101842622164497`*^9}, {
  3.9907860296418552`*^9, 
  3.9907860715845966`*^9}},ExpressionUUID->"c4b7531c-9e1a-2442-8110-\
37e56823725c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "8"}], ";"}]], "Input",
 CellChangeTimes->{{3.92088884112101*^9, 3.9208888432061033`*^9}, {
   3.920889523880769*^9, 3.920889528020837*^9}, 3.920889739939538*^9, {
   3.920926978859104*^9, 3.9209269789076147`*^9}, {3.9209276386302977`*^9, 
   3.9209276386949883`*^9}, {3.9906086643368416`*^9, 3.99060866605558*^9}, {
   3.990608984837906*^9, 3.990608985220764*^9}, {3.9906131488179817`*^9, 
   3.990613149262747*^9}, {3.9906155729369144`*^9, 3.9906155737409916`*^9}, {
   3.9906160049460354`*^9, 3.9906160063878193`*^9}, {3.9906182556478977`*^9, 
   3.990618257196224*^9}, {3.990619315842102*^9, 3.990619316302328*^9}, {
   3.990619364304411*^9, 3.990619388618614*^9}, {3.990778283087597*^9, 
   3.990778284044792*^9}, {3.9907795431459427`*^9, 3.9907795434503593`*^9}, {
   3.9907796741019363`*^9, 3.99077967439345*^9}, {3.9907797801567574`*^9, 
   3.9907797804670143`*^9}, {3.9907799515051975`*^9, 
   3.9907799519385414`*^9}, {3.9907801825903378`*^9, 
   3.9907801829189415`*^9}, {3.9907802989414597`*^9, 3.99078029920277*^9}, {
   3.9907937905101433`*^9, 3.990793795092863*^9}, {3.9907954162758217`*^9, 
   3.9907954165844345`*^9}, {3.9907957005507545`*^9, 3.990795700987137*^9}, {
   3.9907961590297337`*^9, 3.9907961594993305`*^9}, {3.9907969779968166`*^9, 
   3.9907969783626213`*^9}, {3.9907973519325943`*^9, 3.99079735243771*^9}, {
   3.99898367075482*^9, 3.9989836730619183`*^9}, {3.9990712314233017`*^9, 
   3.99907123453631*^9}, {3.9990713767152424`*^9, 3.999071377037365*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"f676ef7a-16f1-4d4e-85ab-7a79d710ee60"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example data", "Subsection",
 CellChangeTimes->{{3.9100907866082287`*^9, 3.910090790254094*^9}, {
  3.920888851669238*^9, 3.920888852215804*^9}, {3.9990720356864567`*^9, 
  3.999072092049776*^9}, {4.0007767112359257`*^9, 
  4.00077671172628*^9}},ExpressionUUID->"01a6f049-8e7c-a44e-ab53-\
99c8c9f7de94"],

Cell["Here, we load the data specific to this example.", "Text",
 CellChangeTimes->{{3.910090798695003*^9, 3.910090818503631*^9}, {
  3.990798635994152*^9, 3.9907986365807686`*^9}, {4.001011546686245*^9, 
  4.001011552479397*^9}},ExpressionUUID->"40d0f21b-94df-c844-b610-\
dfa3791a5208"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"exampledata", "=", 
   RowBox[{"data", "\[LeftDoubleBracket]", "n", "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{"{", 
   RowBox[{"labels", ",", "exampledata"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwlyl9IU2EYgPGTTdBRphC1hjLmYoK5lqJSm4bfhRYyNz1gSZCDQhw0kA2D
RAYlBCrulGA6lEhNFIfUhUnCxFXElHazJs3DXH9YZF70NTVc6E297+vFw+/m
0d7qENsyBEHQQWjyQJW9peXsZ1Sdh8beffOiludqCU25efBOIWfR2ynybEnm
Zxd48nwWKWUaNtFQnZEscqxWu8H6xij50roX6gJ7X6dJS+lODG3b/kNWRb4+
ses4S4Q7faht0j+P+rJfkD03vntGjZyNvv9BTkl+GRUvzZFHbLpd1CJUkI8n
7k5Pgk7nPbKpNBVC5aVt8pqy4RM67rOSjfs8ibZeSR16+ej1GXQx0II6zYrq
WTA5dJUUtCdMftCrP03WuwIB1QXO5meCpLf7o+tNOWe5kVo3euacuTIGPiwf
NKH5Hf1TMtg+MEDWBNTpOPjhFPuLeuLheAJULWyQ+vWx9BdQ2nxGjqxYxX+g
UnOTHNeV+I5VcFZWZiRtwcG3x8FXwWHy0W+x4CLokKc1aHhdY6gBR4Qi8umD
3mb0l32oBR1WmHKKK+FXmMnF5YWe+2CfuEb+B+pZFRw=
  "],
 CellLabel->"In[27]:=",ExpressionUUID->"7bd8d668-0d4d-c944-80f6-6482a0ef5dfc"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Example number\"\>", "\<\"Exponents\"\>", "\<\"\[Mu]\"\>", "\<\"\
\[Kappa]\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(2\\)]\\)\"\>", \
"\<\"Order of first monodromy\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(1\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(2\\)]\\)\"\>"},
    {"8", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["5", "6"]}], "}"}], "46656", "6", "90", "6", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox[
           SqrtBox["3"], "2"], 
          FractionBox["1", "2"]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          FractionBox[
           SqrtBox["3"], "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]},
         {"0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.9100908418950768`*^9, 3.910090889094853*^9, 3.9103490100494423`*^9, 
   3.9103605776256123`*^9, 3.9103609367294827`*^9, 3.910361727188333*^9, 
   3.910373098938099*^9, {3.910373169939398*^9, 3.910373173551248*^9}, 
   3.910373871743554*^9, 3.9103893069219427`*^9, 3.9103894336630697`*^9, 
   3.910859832980482*^9, {3.910859952709309*^9, 3.910859973446763*^9}, 
   3.910860191457336*^9, 3.910860411808056*^9, 3.910880972556547*^9, 
   3.910944613822276*^9, {3.917272043304928*^9, 3.917272050055407*^9}, 
   3.9172721219095097`*^9, {3.917272774012718*^9, 3.917272776500111*^9}, 
   3.917272978120674*^9, {3.917288764020155*^9, 3.917288808623304*^9}, {
   3.917289015968515*^9, 3.9172890191317663`*^9}, {3.917289130900241*^9, 
   3.9172891509238*^9}, 3.9172892425985413`*^9, {3.9172983609896812`*^9, 
   3.91729838548993*^9}, {3.917302255027506*^9, 3.917302269821226*^9}, {
   3.917304273259972*^9, 3.917304282294759*^9}, {3.917467291779726*^9, 
   3.9174673158856583`*^9}, 3.91753056231243*^9, {3.917530593120016*^9, 
   3.9175305951874723`*^9}, 3.9199708432175198`*^9, {3.919971215675487*^9, 
   3.919971224114375*^9}, {3.920015797699997*^9, 3.920015832301139*^9}, {
   3.920020773187263*^9, 3.920020777343383*^9}, {3.9200255213368683`*^9, 
   3.9200255342063*^9}, 3.920029399316605*^9, 3.9200337225591393`*^9, 
   3.9200354976571417`*^9, 3.920099993378929*^9, 3.920126978151033*^9, 
   3.92012717174937*^9, {3.920129549205533*^9, 3.920129552072147*^9}, {
   3.920216299248498*^9, 3.920216320807322*^9}, 3.920216388386832*^9, 
   3.920232810454742*^9, {3.9202331330698643`*^9, 3.920233156980431*^9}, 
   3.9202332255232763`*^9, 3.920711807880106*^9, 3.920888859181879*^9, 
   3.920889345132278*^9, 3.920889531443543*^9, 3.92088963782971*^9, 
   3.9208897424231777`*^9, 3.920926981735529*^9, 3.9209276413431187`*^9, 
   3.990608674953209*^9, 3.990608989018362*^9, 3.9906131661173725`*^9, 
   3.9906155777432137`*^9, 3.9906160093217297`*^9, 3.990618259980894*^9, {
   3.990619320200819*^9, 3.9906193910509453`*^9}, 3.990778287871443*^9, 
   3.990779547227951*^9, 3.990779677505745*^9, 3.9907797824087315`*^9, 
   3.9907799954327793`*^9, 3.990780187255497*^9, {3.9907803028210526`*^9, 
   3.990780305978647*^9}, 3.9907920048353558`*^9, 3.990793798784689*^9, 
   3.990794102246729*^9, 3.990794364112919*^9, 3.990794593826044*^9, 
   3.99079542262694*^9, 3.9907956604793625`*^9, 3.990795714509924*^9, 
   3.990795971220293*^9, 3.990796163365612*^9, 3.9907969864829464`*^9, 
   3.9907973604087944`*^9, 3.998983679294674*^9, 3.9990710818046494`*^9, 
   4.000776840374401*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"7dbd81f5-1d90-5046-97f8-221386123835"]
}, Open  ]],

Cell["\<\
Define shorthands for data. Matrices are approximated numerically to make \
future computations faster.\
\>", "Text",
 CellChangeTimes->{{3.910091889937954*^9, 3.9100919035628767`*^9}, {
  3.9100919413316717`*^9, 3.910091942670486*^9}, {3.9907952667333965`*^9, 
  3.9907952947156296`*^9}, {3.990798650145336*^9, 3.9907986660099297`*^9}, {
  4.000987464822401*^9, 4.000987477280737*^9}, {4.0010415614859905`*^9, 
  4.001041569187977*^9}},ExpressionUUID->"e2ca162a-2e07-3a48-b335-\
e59ecad7598c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "n", ",", " ", "exps", ",", "\[Mu]val", ",", "\[Kappa]val", ",", "c2val", 
     ",", "order", ",", "\[Gamma]1", ",", " ", "\[Gamma]2"}], "}"}], "=", 
   "exampledata"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]1", "=", 
   RowBox[{"N", "[", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"order", "==", "Infinity"}], ",", " ", 
      RowBox[{"monodinf", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
      RowBox[{"monodKpoint", "[", "order", "]"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]2", "=", 
   RowBox[{"N", "[", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"order", "==", "Infinity"}], ",", " ", 
      RowBox[{"monodinf", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
      RowBox[{"monodLCSpoint", "[", "order", "]"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.91009190462634*^9, 3.910091936805168*^9}, {
  3.990792022988508*^9, 3.9907920457339897`*^9}, {3.990794770496704*^9, 
  3.990794785516901*^9}, {3.9907948424165688`*^9, 3.990794945281536*^9}, {
  3.9907952501807747`*^9, 3.990795261349392*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"f802ebc3-a150-7944-80c8-7c6eeb0263af"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Monodromy matrices", "Subsection",
 CellChangeTimes->{{3.91018737596138*^9, 3.9101873812616568`*^9}, {
  3.999072279610874*^9, 3.9990722893595314`*^9}, {3.9990723265256824`*^9, 
  3.99907232677026*^9}, {4.00077673067227*^9, 
  4.0007767312455425`*^9}},ExpressionUUID->"4b75b3b8-544c-9047-b3ad-\
c757cb57b828"],

Cell["\<\
\[CapitalGamma]2 is the LCS monodromy, M\[Mu] the conifold monodromy, and \
\[CapitalGamma]1 the monodromy around the singularity of varying type.\
\>", "Text",
 CellChangeTimes->{{3.9101907289494123`*^9, 3.910190744863744*^9}, {
  3.910343800527988*^9, 3.910343812754681*^9}, {3.910433258086755*^9, 
  3.9104332581680737`*^9}, {3.9907920711978207`*^9, 3.9907920970803146`*^9}, {
  3.990792140559332*^9, 3.990792190648552*^9}, {3.990798693397505*^9, 
  3.9907987363544235`*^9}, {4.000776804783184*^9, 4.0007768170307503`*^9}, {
  4.000986886847885*^9, 4.000986896867485*^9}, {4.0009874298654957`*^9, 
  4.000987445662487*^9}, {4.001041585111025*^9, 
  4.00104158992811*^9}},ExpressionUUID->"3d122504-c899-454f-b435-\
91dfddaddaea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"changebasis", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], 
      "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", 
       RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", "0"}], 
      "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", 
       RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "0", ",", " ", "0"}], 
      "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "3", ",", " ", 
       RowBox[{"-", "6"}], ",", " ", 
       RowBox[{"-", "1"}], ",", " ", "0"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.99060937360207*^9, 3.990609380197897*^9}, 
   3.990793527219742*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"35ecb463-dbdb-3941-a87f-1baa4f57f264"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"M0", "[", 
    RowBox[{"\[Kappa]_", ",", "c2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Inverse", "[", "changebasis", "]"}], ".", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"\[Kappa]", "+", "c2"}], "24"], "+", 
         FractionBox["\[Kappa]", "2"]}], ",", 
        RowBox[{"-", 
         FractionBox["\[Kappa]", "2"]}], ",", 
        RowBox[{"-", "\[Kappa]"}], ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"\[Kappa]", "+", "c2"}], "24"], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "24"]}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Kappa]", "+", "c2"}], ")"}]}], ",", "0", ",", "1", ",", 
        "1"}], "}"}]}], "}"}], ".", "changebasis"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M\[Mu]", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "changebasis", "]"}], ".", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"IdentityMatrix", "[", "3", "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}], "]"}], ".",
     "changebasis"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]2", "=", 
   RowBox[{"M0", "[", 
    RowBox[{"\[Kappa]val", ",", "c2val"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]1", "=", 
   TemplateBox[{
     RowBox[{"(", 
       RowBox[{"\[CapitalGamma]2", ".", "M\[Mu]"}], ")"}]},
    "Inverse"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "\[CapitalGamma]2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "M\[Mu]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "\[CapitalGamma]1", "]"}]}], "Input",
 CellChangeTimes->{{3.910187381853477*^9, 3.910187407277196*^9}, {
   3.9101875710435677`*^9, 3.910187574901805*^9}, {3.9101877236225758`*^9, 
   3.9101877747321463`*^9}, {3.910188122280594*^9, 3.91018820084976*^9}, {
   3.910188304134426*^9, 3.910188404502173*^9}, {3.9101884432110233`*^9, 
   3.910188488560536*^9}, {3.9101885203638163`*^9, 3.9101885303193817`*^9}, 
   3.910188604886571*^9, 3.910190746885682*^9, {3.9101939116889343`*^9, 
   3.9101939413081207`*^9}, {3.910359595363796*^9, 3.910359599074492*^9}, {
   3.910359641401025*^9, 3.910359745691286*^9}, {3.910359780160845*^9, 
   3.9103598105292673`*^9}, {3.910359854797971*^9, 3.9103598905451307`*^9}, {
   3.910359975530429*^9, 3.9103600073945093`*^9}, 3.910360041028277*^9, {
   3.920015860962255*^9, 3.920015884481888*^9}, {3.990609198298889*^9, 
   3.9906092061843166`*^9}, {3.9906093835847855`*^9, 3.990609389596964*^9}, {
   3.9906124093939342`*^9, 3.990612524560503*^9}, {3.9907930949341545`*^9, 
   3.990793156356205*^9}, {3.990793212331852*^9, 3.990793216408636*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"65d25f68-9867-d740-a0d2-383ffc3eae95"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"1", "1", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "1", "0", "0"},
     {
      RowBox[{"-", "4"}], 
      RowBox[{"-", "3"}], "6", "1", "0"},
     {"4", "7", 
      RowBox[{"-", "6"}], 
      RowBox[{"-", "1"}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.91018815656574*^9, 3.910188201290639*^9}, {
   3.910188309765595*^9, 3.910188394989015*^9}, {3.910188463630602*^9, 
   3.910188489424069*^9}, 3.910188607809597*^9, 3.9101887982513514`*^9, 
   3.910188924074198*^9, 3.910189449074276*^9, {3.9101904646325274`*^9, 
   3.9101904776577053`*^9}, 3.910190747237275*^9, 3.910193740856386*^9, {
   3.910193912647727*^9, 3.910193941637702*^9}, 3.910194031290977*^9, 
   3.910194077723919*^9, {3.9101946544773407`*^9, 3.910194675083894*^9}, 
   3.910254892777844*^9, 3.910256951161055*^9, 3.910257500729953*^9, 
   3.910261072066896*^9, 3.910261780803899*^9, 3.910262511579862*^9, {
   3.910262553917831*^9, 3.9102625976479177`*^9}, {3.910262631962264*^9, 
   3.910262708889283*^9}, {3.9102628464140787`*^9, 3.910262871116083*^9}, 
   3.9102630849908457`*^9, 3.910264031686792*^9, 3.9102642660460987`*^9, 
   3.9102648332277813`*^9, 3.910265598249916*^9, 3.910265640745502*^9, 
   3.910266004050167*^9, 3.9102665600237226`*^9, 3.910266686637038*^9, 
   3.910266793587965*^9, 3.9102669091805973`*^9, 3.910277848130803*^9, 
   3.9102784361407757`*^9, 3.910279012865329*^9, 3.910281667380869*^9, 
   3.910281720605352*^9, {3.910281752588417*^9, 3.910281798309044*^9}, 
   3.910281845212524*^9, 3.9102818997465677`*^9, 3.910282429212641*^9, 
   3.910282585419702*^9, 3.9102849589771214`*^9, 3.910285159048366*^9, 
   3.910285502277194*^9, 3.910285891338854*^9, 3.9102866256701736`*^9, 
   3.910287519586982*^9, 3.910288531017067*^9, 3.910288688334796*^9, {
   3.910289010454975*^9, 3.9102890281249657`*^9}, {3.910289162443898*^9, 
   3.910289185217341*^9}, 3.910289870474386*^9, 3.910293852693687*^9, 
   3.9102938959543457`*^9, 3.9102949566264143`*^9, 3.9102949936910954`*^9, 
   3.910295029311697*^9, {3.9102952558371773`*^9, 3.910295277174955*^9}, 
   3.9103438188433313`*^9, 3.9103446352903223`*^9, 3.910344696011773*^9, {
   3.9103448430595217`*^9, 3.910344895897053*^9}, {3.910345236801423*^9, 
   3.910345273620932*^9}, 3.910347037308206*^9, 3.910347133344*^9, 
   3.910347528724139*^9, 3.9103485444368477`*^9, 3.9103485829596243`*^9, {
   3.910359674816206*^9, 3.910359746235083*^9}, 3.91035981096524*^9, {
   3.910359865539624*^9, 3.910359891017537*^9}, {3.9103599776349993`*^9, 
   3.910360007910802*^9}, 3.910360041670648*^9, 3.910360649676592*^9, 
   3.91036079354359*^9, 3.910360993568842*^9, 3.910361767430719*^9, 
   3.910373103501032*^9, 3.9103731783293324`*^9, 3.910373889079247*^9, 
   3.910389311447853*^9, 3.910389438823759*^9, 3.910859871169636*^9, {
   3.9108599594550333`*^9, 3.910859979787154*^9}, 3.910860470944058*^9, 
   3.9172720482374496`*^9, 3.917273672718225*^9, 3.917288813158428*^9, 
   3.917289024072296*^9, 3.917289166645072*^9, 3.917289317181287*^9, 
   3.917298407555283*^9, 3.917302291505056*^9, 3.917304303333171*^9, 
   3.91746733663479*^9, 3.917530583328442*^9, 3.9175306174046583`*^9, 
   3.919970865620363*^9, 3.919971299632379*^9, 3.920015807925955*^9, {
   3.9200158414655037`*^9, 3.92001588569167*^9}, 3.920021358011157*^9, 
   3.9200255415553923`*^9, 3.920029479594492*^9, 3.920033787125298*^9, 
   3.920100002766246*^9, 3.920126986068097*^9, 3.920127200633623*^9, 
   3.92012955866945*^9, 3.920216347949338*^9, 3.920216411127426*^9, 
   3.920711830304892*^9, 3.920889349743772*^9, 3.920889658544347*^9, 
   3.9208898208280487`*^9, 3.9209269906939383`*^9, 3.920927666199898*^9, 
   3.990608675000902*^9, 3.9906089486291504`*^9, 3.990608989050228*^9, 
   3.9906092068393383`*^9, 3.990609237961647*^9, {3.9906092864228935`*^9, 
   3.9906093109769897`*^9}, 3.9906093904777317`*^9, 3.990612448119465*^9, {
   3.9906125156399*^9, 3.9906125272911873`*^9}, 3.9906131661901608`*^9, 
   3.9906155778400936`*^9, 3.9906160094077206`*^9, 3.990618260060623*^9, {
   3.9906193202814426`*^9, 3.990619391114809*^9}, 3.990778288205208*^9, 
   3.990779547286043*^9, 3.9907796775695267`*^9, 3.990779782471546*^9, 
   3.9907799954908257`*^9, 3.990780187317932*^9, {3.9907803028848343`*^9, 
   3.990780306057972*^9}, {3.990793138710224*^9, 3.990793165875702*^9}, 
   3.9907932208945675`*^9, 3.9907937989091625`*^9, 3.9907941023764553`*^9, 
   3.9907943641551437`*^9, 3.9907945940790787`*^9, 3.9907954226754055`*^9, 
   3.9907956605390606`*^9, 3.990795714579567*^9, 3.9907959712944984`*^9, 
   3.9907961634288216`*^9, 3.9907969865773563`*^9, 3.9907973606617813`*^9, 
   3.998983679723366*^9, 3.9990710820279255`*^9, 4.000776840712118*^9},
 CellLabel->
  "Out[37]//MatrixForm=",ExpressionUUID->"5d2b9014-a599-544f-87f6-\
427a1567b22e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", "0"},
     {"0", "0", "0", "1", "0"},
     {
      RowBox[{"-", "1"}], "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.91018815656574*^9, 3.910188201290639*^9}, {
   3.910188309765595*^9, 3.910188394989015*^9}, {3.910188463630602*^9, 
   3.910188489424069*^9}, 3.910188607809597*^9, 3.9101887982513514`*^9, 
   3.910188924074198*^9, 3.910189449074276*^9, {3.9101904646325274`*^9, 
   3.9101904776577053`*^9}, 3.910190747237275*^9, 3.910193740856386*^9, {
   3.910193912647727*^9, 3.910193941637702*^9}, 3.910194031290977*^9, 
   3.910194077723919*^9, {3.9101946544773407`*^9, 3.910194675083894*^9}, 
   3.910254892777844*^9, 3.910256951161055*^9, 3.910257500729953*^9, 
   3.910261072066896*^9, 3.910261780803899*^9, 3.910262511579862*^9, {
   3.910262553917831*^9, 3.9102625976479177`*^9}, {3.910262631962264*^9, 
   3.910262708889283*^9}, {3.9102628464140787`*^9, 3.910262871116083*^9}, 
   3.9102630849908457`*^9, 3.910264031686792*^9, 3.9102642660460987`*^9, 
   3.9102648332277813`*^9, 3.910265598249916*^9, 3.910265640745502*^9, 
   3.910266004050167*^9, 3.9102665600237226`*^9, 3.910266686637038*^9, 
   3.910266793587965*^9, 3.9102669091805973`*^9, 3.910277848130803*^9, 
   3.9102784361407757`*^9, 3.910279012865329*^9, 3.910281667380869*^9, 
   3.910281720605352*^9, {3.910281752588417*^9, 3.910281798309044*^9}, 
   3.910281845212524*^9, 3.9102818997465677`*^9, 3.910282429212641*^9, 
   3.910282585419702*^9, 3.9102849589771214`*^9, 3.910285159048366*^9, 
   3.910285502277194*^9, 3.910285891338854*^9, 3.9102866256701736`*^9, 
   3.910287519586982*^9, 3.910288531017067*^9, 3.910288688334796*^9, {
   3.910289010454975*^9, 3.9102890281249657`*^9}, {3.910289162443898*^9, 
   3.910289185217341*^9}, 3.910289870474386*^9, 3.910293852693687*^9, 
   3.9102938959543457`*^9, 3.9102949566264143`*^9, 3.9102949936910954`*^9, 
   3.910295029311697*^9, {3.9102952558371773`*^9, 3.910295277174955*^9}, 
   3.9103438188433313`*^9, 3.9103446352903223`*^9, 3.910344696011773*^9, {
   3.9103448430595217`*^9, 3.910344895897053*^9}, {3.910345236801423*^9, 
   3.910345273620932*^9}, 3.910347037308206*^9, 3.910347133344*^9, 
   3.910347528724139*^9, 3.9103485444368477`*^9, 3.9103485829596243`*^9, {
   3.910359674816206*^9, 3.910359746235083*^9}, 3.91035981096524*^9, {
   3.910359865539624*^9, 3.910359891017537*^9}, {3.9103599776349993`*^9, 
   3.910360007910802*^9}, 3.910360041670648*^9, 3.910360649676592*^9, 
   3.91036079354359*^9, 3.910360993568842*^9, 3.910361767430719*^9, 
   3.910373103501032*^9, 3.9103731783293324`*^9, 3.910373889079247*^9, 
   3.910389311447853*^9, 3.910389438823759*^9, 3.910859871169636*^9, {
   3.9108599594550333`*^9, 3.910859979787154*^9}, 3.910860470944058*^9, 
   3.9172720482374496`*^9, 3.917273672718225*^9, 3.917288813158428*^9, 
   3.917289024072296*^9, 3.917289166645072*^9, 3.917289317181287*^9, 
   3.917298407555283*^9, 3.917302291505056*^9, 3.917304303333171*^9, 
   3.91746733663479*^9, 3.917530583328442*^9, 3.9175306174046583`*^9, 
   3.919970865620363*^9, 3.919971299632379*^9, 3.920015807925955*^9, {
   3.9200158414655037`*^9, 3.92001588569167*^9}, 3.920021358011157*^9, 
   3.9200255415553923`*^9, 3.920029479594492*^9, 3.920033787125298*^9, 
   3.920100002766246*^9, 3.920126986068097*^9, 3.920127200633623*^9, 
   3.92012955866945*^9, 3.920216347949338*^9, 3.920216411127426*^9, 
   3.920711830304892*^9, 3.920889349743772*^9, 3.920889658544347*^9, 
   3.9208898208280487`*^9, 3.9209269906939383`*^9, 3.920927666199898*^9, 
   3.990608675000902*^9, 3.9906089486291504`*^9, 3.990608989050228*^9, 
   3.9906092068393383`*^9, 3.990609237961647*^9, {3.9906092864228935`*^9, 
   3.9906093109769897`*^9}, 3.9906093904777317`*^9, 3.990612448119465*^9, {
   3.9906125156399*^9, 3.9906125272911873`*^9}, 3.9906131661901608`*^9, 
   3.9906155778400936`*^9, 3.9906160094077206`*^9, 3.990618260060623*^9, {
   3.9906193202814426`*^9, 3.990619391114809*^9}, 3.990778288205208*^9, 
   3.990779547286043*^9, 3.9907796775695267`*^9, 3.990779782471546*^9, 
   3.9907799954908257`*^9, 3.990780187317932*^9, {3.9907803028848343`*^9, 
   3.990780306057972*^9}, {3.990793138710224*^9, 3.990793165875702*^9}, 
   3.9907932208945675`*^9, 3.9907937989091625`*^9, 3.9907941023764553`*^9, 
   3.9907943641551437`*^9, 3.9907945940790787`*^9, 3.9907954226754055`*^9, 
   3.9907956605390606`*^9, 3.990795714579567*^9, 3.9907959712944984`*^9, 
   3.9907961634288216`*^9, 3.9907969865773563`*^9, 3.9907973606617813`*^9, 
   3.998983679723366*^9, 3.9990710820279255`*^9, 4.000776840712118*^9},
 CellLabel->
  "Out[38]//MatrixForm=",ExpressionUUID->"e8105be4-9da4-1a43-87bb-\
3dba74cc833c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "4"}], "4", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {
      RowBox[{"-", "1"}], "1", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "1", "0", "0"},
     {"7", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "6"}], "1", "0"},
     {
      RowBox[{"-", "1"}], "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.91018815656574*^9, 3.910188201290639*^9}, {
   3.910188309765595*^9, 3.910188394989015*^9}, {3.910188463630602*^9, 
   3.910188489424069*^9}, 3.910188607809597*^9, 3.9101887982513514`*^9, 
   3.910188924074198*^9, 3.910189449074276*^9, {3.9101904646325274`*^9, 
   3.9101904776577053`*^9}, 3.910190747237275*^9, 3.910193740856386*^9, {
   3.910193912647727*^9, 3.910193941637702*^9}, 3.910194031290977*^9, 
   3.910194077723919*^9, {3.9101946544773407`*^9, 3.910194675083894*^9}, 
   3.910254892777844*^9, 3.910256951161055*^9, 3.910257500729953*^9, 
   3.910261072066896*^9, 3.910261780803899*^9, 3.910262511579862*^9, {
   3.910262553917831*^9, 3.9102625976479177`*^9}, {3.910262631962264*^9, 
   3.910262708889283*^9}, {3.9102628464140787`*^9, 3.910262871116083*^9}, 
   3.9102630849908457`*^9, 3.910264031686792*^9, 3.9102642660460987`*^9, 
   3.9102648332277813`*^9, 3.910265598249916*^9, 3.910265640745502*^9, 
   3.910266004050167*^9, 3.9102665600237226`*^9, 3.910266686637038*^9, 
   3.910266793587965*^9, 3.9102669091805973`*^9, 3.910277848130803*^9, 
   3.9102784361407757`*^9, 3.910279012865329*^9, 3.910281667380869*^9, 
   3.910281720605352*^9, {3.910281752588417*^9, 3.910281798309044*^9}, 
   3.910281845212524*^9, 3.9102818997465677`*^9, 3.910282429212641*^9, 
   3.910282585419702*^9, 3.9102849589771214`*^9, 3.910285159048366*^9, 
   3.910285502277194*^9, 3.910285891338854*^9, 3.9102866256701736`*^9, 
   3.910287519586982*^9, 3.910288531017067*^9, 3.910288688334796*^9, {
   3.910289010454975*^9, 3.9102890281249657`*^9}, {3.910289162443898*^9, 
   3.910289185217341*^9}, 3.910289870474386*^9, 3.910293852693687*^9, 
   3.9102938959543457`*^9, 3.9102949566264143`*^9, 3.9102949936910954`*^9, 
   3.910295029311697*^9, {3.9102952558371773`*^9, 3.910295277174955*^9}, 
   3.9103438188433313`*^9, 3.9103446352903223`*^9, 3.910344696011773*^9, {
   3.9103448430595217`*^9, 3.910344895897053*^9}, {3.910345236801423*^9, 
   3.910345273620932*^9}, 3.910347037308206*^9, 3.910347133344*^9, 
   3.910347528724139*^9, 3.9103485444368477`*^9, 3.9103485829596243`*^9, {
   3.910359674816206*^9, 3.910359746235083*^9}, 3.91035981096524*^9, {
   3.910359865539624*^9, 3.910359891017537*^9}, {3.9103599776349993`*^9, 
   3.910360007910802*^9}, 3.910360041670648*^9, 3.910360649676592*^9, 
   3.91036079354359*^9, 3.910360993568842*^9, 3.910361767430719*^9, 
   3.910373103501032*^9, 3.9103731783293324`*^9, 3.910373889079247*^9, 
   3.910389311447853*^9, 3.910389438823759*^9, 3.910859871169636*^9, {
   3.9108599594550333`*^9, 3.910859979787154*^9}, 3.910860470944058*^9, 
   3.9172720482374496`*^9, 3.917273672718225*^9, 3.917288813158428*^9, 
   3.917289024072296*^9, 3.917289166645072*^9, 3.917289317181287*^9, 
   3.917298407555283*^9, 3.917302291505056*^9, 3.917304303333171*^9, 
   3.91746733663479*^9, 3.917530583328442*^9, 3.9175306174046583`*^9, 
   3.919970865620363*^9, 3.919971299632379*^9, 3.920015807925955*^9, {
   3.9200158414655037`*^9, 3.92001588569167*^9}, 3.920021358011157*^9, 
   3.9200255415553923`*^9, 3.920029479594492*^9, 3.920033787125298*^9, 
   3.920100002766246*^9, 3.920126986068097*^9, 3.920127200633623*^9, 
   3.92012955866945*^9, 3.920216347949338*^9, 3.920216411127426*^9, 
   3.920711830304892*^9, 3.920889349743772*^9, 3.920889658544347*^9, 
   3.9208898208280487`*^9, 3.9209269906939383`*^9, 3.920927666199898*^9, 
   3.990608675000902*^9, 3.9906089486291504`*^9, 3.990608989050228*^9, 
   3.9906092068393383`*^9, 3.990609237961647*^9, {3.9906092864228935`*^9, 
   3.9906093109769897`*^9}, 3.9906093904777317`*^9, 3.990612448119465*^9, {
   3.9906125156399*^9, 3.9906125272911873`*^9}, 3.9906131661901608`*^9, 
   3.9906155778400936`*^9, 3.9906160094077206`*^9, 3.990618260060623*^9, {
   3.9906193202814426`*^9, 3.990619391114809*^9}, 3.990778288205208*^9, 
   3.990779547286043*^9, 3.9907796775695267`*^9, 3.990779782471546*^9, 
   3.9907799954908257`*^9, 3.990780187317932*^9, {3.9907803028848343`*^9, 
   3.990780306057972*^9}, {3.990793138710224*^9, 3.990793165875702*^9}, 
   3.9907932208945675`*^9, 3.9907937989091625`*^9, 3.9907941023764553`*^9, 
   3.9907943641551437`*^9, 3.9907945940790787`*^9, 3.9907954226754055`*^9, 
   3.9907956605390606`*^9, 3.990795714579567*^9, 3.9907959712944984`*^9, 
   3.9907961634288216`*^9, 3.9907969865773563`*^9, 3.9907973606617813`*^9, 
   3.998983679723366*^9, 3.9990710820279255`*^9, 4.0007768407281704`*^9},
 CellLabel->
  "Out[39]//MatrixForm=",ExpressionUUID->"a36a922b-22e2-8648-9fc6-\
fe85db00f7ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], 
      "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", " ", "0", ",", " ", "0", ",", " ", "1", ",", " ", "0"}], 
      "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", " ", "0", ",", " ", "\[Kappa]val", ",", " ", "0", ",", " ", 
       "0"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", " ", "1", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], 
      "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "\[Eta]", "]"}]}], "Input",
 CellChangeTimes->{{3.9906099453252506`*^9, 3.990610002129444*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"14c95314-f2a3-8542-817b-3f91a17d7d8b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "1"},
     {"0", "0", "0", "1", "0"},
     {"0", "0", "6", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {"1", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9906099976517506`*^9, 3.9906100028754807`*^9}, 
   3.990613166213476*^9, 3.990615577887699*^9, 3.9906160094490395`*^9, 
   3.990618260092619*^9, {3.9906193203105335`*^9, 3.990619391146988*^9}, 
   3.9907782882548447`*^9, 3.9907795473159866`*^9, 3.9907796776009407`*^9, 
   3.990779782471546*^9, 3.990779995521181*^9, 3.990780187350153*^9, {
   3.9907803029166985`*^9, 3.9907803060896664`*^9}, 3.990793138746542*^9, 
   3.9907937989421234`*^9, 3.9907941024359035`*^9, 3.990794364192196*^9, 
   3.990794594126913*^9, 3.9907954227132816`*^9, 3.990795660579315*^9, 
   3.990795714609831*^9, 3.9907959713315105`*^9, 3.990796163479082*^9, 
   3.990796986624239*^9, 3.99079736071698*^9, 3.9989836798328705`*^9, 
   3.9990710820440617`*^9, 4.000776840839546*^9},
 CellLabel->
  "Out[41]//MatrixForm=",ExpressionUUID->"6f35d242-64f7-3e4b-b057-\
5fd12a8ec027"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computation of boundary function", "Section",
 CellChangeTimes->{{3.910428701792988*^9, 3.910428706459358*^9}, {
   3.990785764248329*^9, 3.9907857666756954`*^9}, 3.9907860125445614`*^9, {
   3.9907923426735573`*^9, 
   3.9907923500141964`*^9}},ExpressionUUID->"e7aca789-7225-7b47-bd15-\
e4dac69b1a47"],

Cell["\<\
Choose and run the appropriate code depending on the order of the chosen \
example.\
\>", "Text",
 CellChangeTimes->{{3.9907861039286747`*^9, 3.990786140852478*^9}, {
  3.9907862111480656`*^9, 3.9907862404484825`*^9}, {3.990786318354521*^9, 
  3.990786323880949*^9}, {3.990786451640108*^9, 3.9907864624473763`*^9}, {
  3.990786639917074*^9, 3.9907866906952457`*^9}, {3.9907870633984394`*^9, 
  3.9907870666103*^9}, {3.9907871093289948`*^9, 3.9907871773349*^9}, {
  3.9907879354572697`*^9, 3.9907879385848236`*^9}, {3.990798199272623*^9, 
  3.990798286747591*^9}, {3.990798324392254*^9, 3.9907983428621826`*^9}, {
  3.9989838451633472`*^9, 3.9989838755009155`*^9}, {3.9989840434938374`*^9, 
  3.9989840441687546`*^9}, {4.0009873611673145`*^9, 4.000987362065008*^9}, {
  4.0010116014788227`*^9, 
  4.0010116019916344`*^9}},ExpressionUUID->"f56bea24-54ef-c945-8c46-\
9c4142997d6e"],

Cell[CellGroupData[{

Cell["Computation for finite order example", "Subsection",
 CellChangeTimes->{{3.91018737596138*^9, 3.9101873812616568`*^9}, {
  3.9907923693185654`*^9, 3.99079237298464*^9}, {3.9990709740670414`*^9, 
  3.9990709755828114`*^9}},ExpressionUUID->"2ca032c0-2706-824c-be3d-\
83a2e4d4e3f5"],

Cell["\<\
Use this part when computing the boundary function for a case with a \
varying-type monodromy of finite order (K-point).\
\>", "Text",
 CellChangeTimes->{{3.9907923982120743`*^9, 3.990792487095127*^9}, {
  3.9907926024171696`*^9, 3.9907926240266533`*^9}, {3.9907926814490433`*^9, 
  3.990792805298149*^9}, {3.990796458914961*^9, 3.9907964598645287`*^9}, {
  3.9907987811576653`*^9, 3.990798785168825*^9}, {3.999071130350216*^9, 
  3.999071144935669*^9}, {3.9990711975176983`*^9, 3.9990712025740585`*^9}, {
  4.0010416195557175`*^9, 
  4.0010416332826996`*^9}},ExpressionUUID->"49164e2f-5d93-fc4b-b023-\
90a4d0d1d508"],

Cell["\<\
The output is a graph and a table containing data of the boundary function on \
a interval of length T (using the notation of the article), from which the \
whole boundary function can be recovered. See the article for more details.\
\>", "Text",
 CellChangeTimes->{
  3.99079877560985*^9, {3.9990709895697613`*^9, 
   3.9990710377350197`*^9}},ExpressionUUID->"0fc82f91-6808-7f4c-88c4-\
b635db0672eb"],

Cell["\<\
Examples 11 and 12 exhibit what seems to be a failure of continuity: they are \
the finite order examples for which relative Anosovness of the monodromy \
representation cannot be proven.\
\>", "Text",
 CellChangeTimes->{3.99079878899671*^9, 
  4.001012702057968*^9},ExpressionUUID->"afada579-85c9-8b4f-873f-\
327e9a8c7242"],

Cell[CellGroupData[{

Cell["Computation itself", "Subsubsection",
 CellChangeTimes->{{3.91018737596138*^9, 3.9101873812616568`*^9}, {
  3.9907923693185654`*^9, 3.99079237298464*^9}, {3.9907939841727924`*^9, 
  3.9907939850726624`*^9}},ExpressionUUID->"0926b864-7ea3-2247-8e04-\
b4783a6aa39c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]2inverse", "=", 
   RowBox[{"Inverse", "[", "\[Gamma]2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]2inverse", "=", 
   RowBox[{"Inverse", "[", "\[CapitalGamma]2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"final", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"order", "-", "2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"order", "-", "1"}], ")"}], "^", 
        RowBox[{"(", "4", ")"}]}], ")"}]}], ")"}], "+", "200"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.990612604623783*^9, 3.9906126334530525`*^9}, {
  3.990793461098894*^9, 3.9907934892256737`*^9}, {3.990793841648203*^9, 
  3.9907938631586246`*^9}, {3.9907956424924145`*^9, 3.9907956428853817`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"e3cadbfd-f61b-8044-92f6-8b4557ef53a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plot", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", "final"}], "]"}], ",", " ", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"index", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.940952039733285*^9, 3.940952042373502*^9}, {
   3.941285765355919*^9, 3.9412857657008533`*^9}, {3.9417042502794876`*^9, 
   3.9417042518298807`*^9}, {3.941704335191676*^9, 3.9417043812639008`*^9}, {
   3.941705299553357*^9, 3.9417053196613984`*^9}, {3.941718159687461*^9, 
   3.9417181977852182`*^9}, {3.941718827221879*^9, 3.941718827821734*^9}, {
   3.941807855745121*^9, 3.9418078585094147`*^9}, {3.941867295406666*^9, 
   3.9418672956850157`*^9}, {3.9418673521175833`*^9, 3.941867353132833*^9}, {
   3.942325975280029*^9, 3.942325976472278*^9}, {3.9423855209983344`*^9, 
   3.9423855234495993`*^9}, {3.9423986896933193`*^9, 3.9423986955411625`*^9}, 
   3.9424033924553347`*^9, 3.9424763247430587`*^9, {3.945512685237276*^9, 
   3.9455126858305016`*^9}, {3.946630655320715*^9, 3.9466306554167185`*^9}, {
   3.94663700045724*^9, 3.946637001235545*^9}, {3.9466396887224426`*^9, 
   3.9466396905841618`*^9}, {3.946641037693783*^9, 3.946641041931564*^9}, {
   3.9466427405542383`*^9, 3.946642741360918*^9}, {3.9469794816065893`*^9, 
   3.9469794820524893`*^9}, {3.946980793682804*^9, 3.9469807941502657`*^9}, {
   3.946981804893344*^9, 3.9469818055054407`*^9}, {3.947066887807964*^9, 
   3.9470668923678393`*^9}, {3.947081388431739*^9, 3.9470813888798056`*^9}, {
   3.9477555819441724`*^9, 3.9477555821529207`*^9}, {3.9477611047135863`*^9, 
   3.9477611053755903`*^9}, {3.9500058570221586`*^9, 
   3.9500058572935543`*^9}, {3.9503417667068443`*^9, 
   3.9503417670711827`*^9}, {3.990611881857504*^9, 3.9906119028766346`*^9}, {
   3.9906121078009033`*^9, 3.990612162235937*^9}, {3.990793565451828*^9, 
   3.9907935732899303`*^9}, {3.990793616963913*^9, 3.990793738625143*^9}, {
   3.990793807702242*^9, 3.9907938164580154`*^9}, {3.990793869613804*^9, 
   3.9907938832932796`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"38b20681-e935-7a4d-8062-868fa522ef93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotterbef", "[", "i_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"stepx", "=", 
      RowBox[{"N", "[", 
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"mob", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MatrixPower", "[", 
             RowBox[{"\[Gamma]1", ",", " ", "1"}], "]"}], ".", 
            RowBox[{"MatrixPower", "[", 
             RowBox[{"\[Gamma]2inverse", ",", " ", "j"}], "]"}], ".", 
            "\[Gamma]1"}], ",", " ", 
           RowBox[{"I", " ", "z"}]}], "]"}], ",", " ", 
         RowBox[{"z", "->", "Infinity"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"stepy", "=", 
      RowBox[{"N", "[", 
       RowBox[{"Divide", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixPower", "[", 
           RowBox[{"\[CapitalGamma]1", ",", " ", "1"}], "]"}], ".", 
          RowBox[{"MatrixPower", "[", 
           RowBox[{"\[CapitalGamma]2inverse", ",", " ", "j"}], "]"}], ".", 
          "\[CapitalGamma]1", ".", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], 
           "}"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"MatrixPower", "[", 
             RowBox[{"\[CapitalGamma]1", ",", " ", "1"}], "]"}], ".", 
            RowBox[{"MatrixPower", "[", 
             RowBox[{"\[CapitalGamma]2inverse", ",", " ", "j"}], "]"}], ".", 
            "\[CapitalGamma]1", ".", 
            RowBox[{"{", 
             RowBox[{
             "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
              "1"}], "}"}]}], ")"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"plot", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "index", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"stepx", ",", " ", 
        RowBox[{"stepy", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"plot", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "index", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"stepx", ",", " ", 
        RowBox[{"stepy", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"plot", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "[", 
       RowBox[{"[", "index", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"stepx", ",", " ", 
        RowBox[{"stepy", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"plot", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "[", 
       RowBox[{"[", "index", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"stepx", ",", " ", 
        RowBox[{"stepy", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"index", "+=", "1"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", " ", "1", ",", " ", "i"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9409476655265307`*^9, 3.940947964878405*^9}, {
   3.940948016516242*^9, 3.9409480329436207`*^9}, {3.940948144159067*^9, 
   3.9409483649472284`*^9}, {3.9409487833447304`*^9, 3.940948813374587*^9}, {
   3.9409493983671894`*^9, 3.940949410036932*^9}, {3.940950478919978*^9, 
   3.940950479560034*^9}, {3.940950636896516*^9, 3.9409506418201246`*^9}, {
   3.940950676049139*^9, 3.940950693055141*^9}, {3.940950871051757*^9, 
   3.9409508716360416`*^9}, {3.940950997447359*^9, 3.9409510471337366`*^9}, {
   3.9409520044297433`*^9, 3.9409520335081224`*^9}, {3.9409540761158867`*^9, 
   3.940954098358757*^9}, {3.9412849247356014`*^9, 3.941284985699443*^9}, {
   3.9412852351092944`*^9, 3.941285246226486*^9}, {3.9412853237475224`*^9, 
   3.9412853247532663`*^9}, {3.9412857051609516`*^9, 3.941285820880891*^9}, {
   3.9412860418404703`*^9, 3.941286056710189*^9}, {3.9412875704994125`*^9, 
   3.9412876007973723`*^9}, {3.941289508490738*^9, 3.94128951384979*^9}, {
   3.9413731658266153`*^9, 3.9413731838992243`*^9}, {3.9415207865615263`*^9, 
   3.9415208475313716`*^9}, {3.9415285054702253`*^9, 3.9415285234994087`*^9}, 
   3.9415329334868746`*^9, {3.941534442575882*^9, 3.9415345035837107`*^9}, {
   3.941553833281994*^9, 3.9415538580281887`*^9}, {3.9415673424796963`*^9, 
   3.9415673428129663`*^9}, {3.9415675128870664`*^9, 3.941567513952491*^9}, {
   3.9415686412570086`*^9, 3.9415686551932135`*^9}, {3.9417034051147823`*^9, 
   3.9417034660880537`*^9}, {3.941704286623691*^9, 3.9417043108632607`*^9}, {
   3.941704427442589*^9, 3.9417045442753954`*^9}, 3.941705265217801*^9, {
   3.941705344665482*^9, 3.941705354111257*^9}, {3.9417179559103637`*^9, 
   3.9417179913778086`*^9}, {3.9417181183709793`*^9, 3.9417181238527827`*^9}, 
   3.9418690618436213`*^9, {3.9423252204724407`*^9, 3.9423252439380293`*^9}, {
   3.942325597985099*^9, 3.942325614478496*^9}, 3.9423259587296305`*^9, {
   3.942326004700192*^9, 3.9423260125147066`*^9}, {3.942384690084199*^9, 
   3.9423847157563496`*^9}, {3.9423847631859665`*^9, 
   3.9423848168953896`*^9}, {3.9423848543784943`*^9, 
   3.9423848879483767`*^9}, {3.942385219732584*^9, 3.942385220199848*^9}, {
   3.9423855604978266`*^9, 3.9423855607504225`*^9}, {3.942385737652734*^9, 
   3.9423857495640793`*^9}, {3.946630219231268*^9, 3.9466302483162193`*^9}, {
   3.94663030557135*^9, 3.9466303676774616`*^9}, {3.9466316006254635`*^9, 
   3.9466316083306293`*^9}, {3.946632627608242*^9, 3.946632636481762*^9}, {
   3.9469805166122336`*^9, 3.946980525595152*^9}, {3.9500055330665865`*^9, 
   3.9500055334306536`*^9}, {3.990612564088148*^9, 3.990612575960621*^9}, {
   3.9907938931462364`*^9, 3.9907939314622*^9}, {3.9907941133019753`*^9, 
   3.9907941293043537`*^9}, {3.9907942169349976`*^9, 
   3.9907942549037533`*^9}, {3.990794975530365*^9, 3.9907949787803135`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"b570cec7-0863-b346-b57d-b2f480efbe3a"],

Cell[BoxData[
 RowBox[{"plotterbef", "[", "100", "]"}]], "Input",
 CellChangeTimes->{{3.940948373853154*^9, 3.9409484319546947`*^9}, {
   3.9409504712697735`*^9, 3.9409504716919794`*^9}, 3.940950712929112*^9, 
   3.941285070980462*^9, {3.941528540884632*^9, 3.9415285411333637`*^9}, {
   3.9415290081624336`*^9, 3.94152901966166*^9}, {3.9415329843392305`*^9, 
   3.9415329846050854`*^9}, {3.941534246850993*^9, 3.9415342469445553`*^9}, {
   3.9415343875914116`*^9, 3.9415343878841114`*^9}, {3.941567345729389*^9, 
   3.941567345979792*^9}, {3.9415674271274347`*^9, 3.9415674273936048`*^9}, {
   3.9417017731344595`*^9, 3.9417017736314497`*^9}, {3.941703415365543*^9, 
   3.941703420562973*^9}, {3.9417034563189216`*^9, 3.941703456651731*^9}, 
   3.9417043154915752`*^9, {3.9417045840411854`*^9, 3.9417045848059072`*^9}, {
   3.941717946964196*^9, 3.9417179472655516`*^9}, {3.9423846950485134`*^9, 
   3.9423847025012145`*^9}, {3.9423986756660414`*^9, 3.9423986761332684`*^9}, 
   3.9424033434926167`*^9, 3.9906121261869392`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"adaae0eb-7ef4-8249-9308-ff62c77dfb1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotter", "[", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"order", "<", "9"}], ",", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"stepx", "=", 
        RowBox[{"N", "[", 
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{"mob", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"MatrixPower", "[", 
               RowBox[{"\[Gamma]1", ",", " ", "g1"}], "]"}], ".", 
              "\[Gamma]2inverse", ".", 
              RowBox[{"MatrixPower", "[", 
               RowBox[{"\[Gamma]1", ",", " ", "g2"}], "]"}], ".", 
              "\[Gamma]2inverse", ".", 
              RowBox[{"MatrixPower", "[", 
               RowBox[{"\[Gamma]1", ",", " ", "g3"}], "]"}], ".", 
              "\[Gamma]2inverse", ".", 
              RowBox[{"MatrixPower", "[", 
               RowBox[{"\[Gamma]1", ",", " ", "g4"}], "]"}], ".", 
              "\[Gamma]2inverse", ".", 
              RowBox[{"MatrixPower", "[", 
               RowBox[{"\[Gamma]1", ",", " ", "g5"}], "]"}]}], ",", " ", 
             RowBox[{"I", " ", "z"}]}], "]"}], ",", " ", 
           RowBox[{"z", "->", "Infinity"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"intermediate", "=", 
        RowBox[{
         RowBox[{"MatrixPower", "[", 
          RowBox[{"\[CapitalGamma]1", ",", " ", "g1"}], "]"}], ".", 
         "\[CapitalGamma]2inverse", ".", 
         RowBox[{"MatrixPower", "[", 
          RowBox[{"\[CapitalGamma]1", ",", " ", "g2"}], "]"}], ".", 
         "\[CapitalGamma]2inverse", ".", 
         RowBox[{"MatrixPower", "[", 
          RowBox[{"\[CapitalGamma]1", ",", " ", "g3"}], "]"}], ".", 
         "\[CapitalGamma]2inverse", ".", 
         RowBox[{"MatrixPower", "[", 
          RowBox[{"\[CapitalGamma]1", ",", " ", "g4"}], "]"}], ".", 
         "\[CapitalGamma]2inverse", ".", 
         RowBox[{"MatrixPower", "[", 
          RowBox[{"\[CapitalGamma]1", ",", " ", "g5"}], "]"}], ".", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], 
          "}"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"stepy", "=", 
        RowBox[{"N", "[", 
         RowBox[{"Divide", "[", 
          RowBox[{"intermediate", ",", 
           RowBox[{"intermediate", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"plot", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "index", "]"}], "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"stepx", ",", " ", 
          RowBox[{"stepy", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"plot", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "index", "]"}], "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"stepx", ",", " ", 
          RowBox[{"stepy", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"plot", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"[", "index", "]"}], "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"stepx", ",", " ", 
          RowBox[{"stepy", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"plot", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "index", "]"}], "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"stepx", ",", " ", 
          RowBox[{"stepy", "[", 
           RowBox[{"[", "5", "]"}], "]"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"index", "+=", "1"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"g1", ",", " ", "1", ",", " ", 
        RowBox[{"order", "-", "2"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"g2", ",", " ", "0", ",", " ", 
        RowBox[{"order", "-", "2"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"g3", ",", " ", "0", ",", " ", 
        RowBox[{"order", "-", "2"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"g4", ",", " ", "0", ",", " ", 
        RowBox[{"order", "-", "2"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"g5", ",", " ", "0", ",", " ", 
        RowBox[{"order", "-", "2"}]}], "}"}]}], "]"}], ",", " ", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"stepx", "=", 
        RowBox[{"N", "[", 
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{"mob", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"MatrixPower", "[", 
               RowBox[{"\[Gamma]1", ",", " ", "g1"}], "]"}], ".", 
              "\[Gamma]2inverse", ".", 
              RowBox[{"MatrixPower", "[", 
               RowBox[{"\[Gamma]1", ",", " ", "g2"}], "]"}], ".", 
              "\[Gamma]2inverse", ".", 
              RowBox[{"MatrixPower", "[", 
               RowBox[{"\[Gamma]1", ",", " ", "g3"}], "]"}], ".", 
              "\[Gamma]2inverse", ".", 
              RowBox[{"MatrixPower", "[", 
               RowBox[{"\[Gamma]1", ",", " ", "g4"}], "]"}]}], ",", " ", 
             RowBox[{"I", " ", "z"}]}], "]"}], ",", " ", 
           RowBox[{"z", "->", "Infinity"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"intermediate", "=", 
        RowBox[{
         RowBox[{"MatrixPower", "[", 
          RowBox[{"\[CapitalGamma]1", ",", " ", "g1"}], "]"}], ".", 
         "\[CapitalGamma]2inverse", ".", 
         RowBox[{"MatrixPower", "[", 
          RowBox[{"\[CapitalGamma]1", ",", " ", "g2"}], "]"}], ".", 
         "\[CapitalGamma]2inverse", ".", 
         RowBox[{"MatrixPower", "[", 
          RowBox[{"\[CapitalGamma]1", ",", " ", "g3"}], "]"}], ".", 
         "\[CapitalGamma]2inverse", ".", 
         RowBox[{"MatrixPower", "[", 
          RowBox[{"\[CapitalGamma]1", ",", " ", "g4"}], "]"}], ".", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], 
          "}"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"stepy", "=", 
        RowBox[{"N", "[", 
         RowBox[{"Divide", "[", 
          RowBox[{"intermediate", ",", 
           RowBox[{"intermediate", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"plot", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "index", "]"}], "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"stepx", ",", " ", 
          RowBox[{"stepy", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"plot", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "index", "]"}], "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"stepx", ",", " ", 
          RowBox[{"stepy", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"plot", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"[", "index", "]"}], "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"stepx", ",", " ", 
          RowBox[{"stepy", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"plot", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "index", "]"}], "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"stepx", ",", " ", 
          RowBox[{"stepy", "[", 
           RowBox[{"[", "5", "]"}], "]"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"index", "+=", "1"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"g1", ",", " ", "1", ",", " ", 
        RowBox[{"order", "-", "2"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"g2", ",", " ", "0", ",", " ", 
        RowBox[{"order", "-", "2"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"g3", ",", " ", "0", ",", " ", 
        RowBox[{"order", "-", "2"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"g4", ",", " ", "0", ",", " ", 
        RowBox[{"order", "-", "2"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9409476655265307`*^9, 3.940947964878405*^9}, {
   3.940948016516242*^9, 3.9409480329436207`*^9}, {3.940948144159067*^9, 
   3.9409483649472284`*^9}, {3.9409487833447304`*^9, 3.940948813374587*^9}, {
   3.9409493983671894`*^9, 3.940949410036932*^9}, {3.940950478919978*^9, 
   3.940950479560034*^9}, {3.940950636896516*^9, 3.9409506418201246`*^9}, {
   3.940950676049139*^9, 3.940950693055141*^9}, {3.940950871051757*^9, 
   3.9409508716360416`*^9}, {3.940950997447359*^9, 3.9409510471337366`*^9}, {
   3.9409520044297433`*^9, 3.9409520335081224`*^9}, {3.9409540761158867`*^9, 
   3.940954098358757*^9}, {3.9412849247356014`*^9, 3.941284985699443*^9}, {
   3.9412852351092944`*^9, 3.941285246226486*^9}, {3.9412853237475224`*^9, 
   3.9412853247532663`*^9}, {3.9412857051609516`*^9, 3.941285820880891*^9}, {
   3.9412860418404703`*^9, 3.941286056710189*^9}, {3.9412875704994125`*^9, 
   3.9412876007973723`*^9}, {3.941289508490738*^9, 3.94128951384979*^9}, {
   3.9413731658266153`*^9, 3.9413731838992243`*^9}, {3.9415207865615263`*^9, 
   3.9415208475313716`*^9}, {3.9415285054702253`*^9, 3.9415285234994087`*^9}, 
   3.9415329334868746`*^9, {3.941534442575882*^9, 3.9415345035837107`*^9}, {
   3.941553833281994*^9, 3.9415538580281887`*^9}, {3.9415673424796963`*^9, 
   3.9415673428129663`*^9}, {3.9415675128870664`*^9, 3.941567513952491*^9}, {
   3.9415686412570086`*^9, 3.9415686551932135`*^9}, {3.9417034051147823`*^9, 
   3.9417034660880537`*^9}, {3.941704286623691*^9, 3.9417043108632607`*^9}, {
   3.941704427442589*^9, 3.9417045442753954`*^9}, 3.941705265217801*^9, {
   3.941705344665482*^9, 3.941705354111257*^9}, {3.9417179559103637`*^9, 
   3.9417179913778086`*^9}, {3.9417181183709793`*^9, 3.9417181238527827`*^9}, 
   3.9418690618436213`*^9, {3.9423252204724407`*^9, 3.9423252439380293`*^9}, {
   3.942325597985099*^9, 3.942325614478496*^9}, 3.9423259587296305`*^9, {
   3.942326004700192*^9, 3.9423260125147066`*^9}, {3.942403360335452*^9, 
   3.9424033690970073`*^9}, {3.9424762751626043`*^9, 
   3.9424763082311974`*^9}, {3.945512761259572*^9, 3.945512798450163*^9}, {
   3.946630380578072*^9, 3.946630421482598*^9}, {3.9466304710556793`*^9, 
   3.94663047750156*^9}, {3.946630608570362*^9, 3.9466306395235863`*^9}, 
   3.946631591572892*^9, {3.946631648397142*^9, 3.9466316613581867`*^9}, {
   3.946632020923026*^9, 3.9466320382536077`*^9}, {3.946632651679433*^9, 
   3.946632673776945*^9}, {3.9466378218884516`*^9, 3.946637829621341*^9}, {
   3.9466397458100867`*^9, 3.9466397848600235`*^9}, {3.946979165903881*^9, 
   3.9469792900339336`*^9}, {3.9469795150190516`*^9, 3.946979551639144*^9}, {
   3.946980422213572*^9, 3.9469804718067274`*^9}, {3.9469805786794653`*^9, 
   3.9469806194015894`*^9}, {3.9469817999024734`*^9, 3.94698180001532*^9}, {
   3.946982275378392*^9, 3.946982325368763*^9}, {3.9469841737779922`*^9, 
   3.946984191757193*^9}, 3.946985403757049*^9, {3.9469854361379294`*^9, 
   3.9469855448449287`*^9}, {3.946985998992976*^9, 3.9469860288038216`*^9}, {
   3.9469861397063503`*^9, 3.9469861405763288`*^9}, {3.946986200864644*^9, 
   3.946986281949046*^9}, {3.9469866040969753`*^9, 3.946986605105775*^9}, {
   3.946986930080064*^9, 3.9469869924515467`*^9}, 3.9469877211656246`*^9, {
   3.946988906339305*^9, 3.946988908278544*^9}, 3.946992122104412*^9, {
   3.9469930996149406`*^9, 3.946993099881573*^9}, {3.946993648400147*^9, 
   3.94699365042741*^9}, {3.947065427551508*^9, 3.947065445607098*^9}, {
   3.947065673087499*^9, 3.9470656743127995`*^9}, {3.9470659121539574`*^9, 
   3.9470659270876417`*^9}, {3.947066409446536*^9, 3.947066410035136*^9}, {
   3.947066742761351*^9, 3.947066764657939*^9}, 3.9470667973313866`*^9, {
   3.9470668441012955`*^9, 3.9470668640665054`*^9}, {3.94706694175369*^9, 
   3.9470669433020835`*^9}, {3.947066988946213*^9, 3.9470669922092*^9}, {
   3.9470680585520997`*^9, 3.947068220231991*^9}, 3.9470689641218615`*^9, 
   3.947075447963746*^9, {3.947076293499112*^9, 3.9470762989445214`*^9}, {
   3.947076441544682*^9, 3.947076454946229*^9}, {3.9470819415255103`*^9, 
   3.947081942983839*^9}, {3.9470821979972734`*^9, 3.947082198662575*^9}, {
   3.9477611920370855`*^9, 3.9477612415519557`*^9}, {3.9500055496744027`*^9, 
   3.9500055505422587`*^9}, {3.950005839880842*^9, 3.9500058508302984`*^9}, {
   3.9503418183147025`*^9, 3.9503418946497264`*^9}, {3.9548445289498377`*^9, 
   3.9548445290697193`*^9}, {3.983946691005677*^9, 3.983946693920719*^9}, {
   3.990611766022833*^9, 3.990611788545864*^9}, 3.9906125838782425`*^9, {
   3.9906126979319134`*^9, 3.9906127046131077`*^9}, {3.990612742374712*^9, 
   3.990612749600191*^9}, {3.990612833677719*^9, 3.9906128593333607`*^9}, {
   3.990613864466774*^9, 3.9906138738045063`*^9}, {3.990614019736965*^9, 
   3.990614038367605*^9}, {3.99061407720426*^9, 3.9906140825302105`*^9}, {
   3.9906158630303288`*^9, 3.9906158697362556`*^9}, {3.9906173900569057`*^9, 
   3.990617410970207*^9}, {3.990618516957155*^9, 3.9906185334474106`*^9}, {
   3.990619936424671*^9, 3.9906199628791237`*^9}, {3.9906200542379074`*^9, 
   3.9906200994523335`*^9}, 3.9907939461947193`*^9, {3.9907941420574074`*^9, 
   3.9907942117813168`*^9}, {3.9907942686854324`*^9, 3.990794309278517*^9}, {
   3.9907944790017433`*^9, 3.990794479207649*^9}, {3.9907949818641376`*^9, 
   3.9907949874933815`*^9}, {3.9907954547587852`*^9, 3.990795469523283*^9}, {
   3.9907955895417156`*^9, 3.990795635679655*^9}, {3.9907958970554104`*^9, 
   3.990795956377756*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"e0f1d1c6-1ba4-0d49-8b51-ef8a572578b4"],

Cell[BoxData[
 RowBox[{"Quiet", "[", 
  RowBox[{"plotter", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.940948373853154*^9, 3.9409484319546947`*^9}, {
   3.9409504712697735`*^9, 3.9409504716919794`*^9}, 3.940950712929112*^9, 
   3.941285070980462*^9, {3.941528540884632*^9, 3.9415285411333637`*^9}, {
   3.9415290081624336`*^9, 3.94152901966166*^9}, {3.9415329843392305`*^9, 
   3.9415329846050854`*^9}, {3.941534246850993*^9, 3.9415342469445553`*^9}, {
   3.9415343875914116`*^9, 3.9415343878841114`*^9}, {3.941567345729389*^9, 
   3.941567345979792*^9}, {3.9415674271274347`*^9, 3.9415674273936048`*^9}, {
   3.9417017731344595`*^9, 3.9417017736314497`*^9}, {3.941703415365543*^9, 
   3.941703420562973*^9}, {3.9417034563189216`*^9, 3.941703456651731*^9}, 
   3.9417043154915752`*^9, {3.9417045840411854`*^9, 3.9417045848059072`*^9}, {
   3.941717946964196*^9, 3.9417179472655516`*^9}, 3.9907946053526325`*^9, {
   3.990797485454468*^9, 3.9907974890785522`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"46a20f43-677f-884b-a56b-38bbdcfa314c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotteraft", "[", "i_", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"stepx", "=", 
      RowBox[{"N", "[", 
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"mob", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MatrixPower", "[", 
             RowBox[{"\[Gamma]1", ",", " ", 
              RowBox[{"order", "-", "2"}]}], "]"}], ".", 
            RowBox[{"MatrixPower", "[", 
             RowBox[{
              RowBox[{"\[Gamma]2inverse", ".", 
               RowBox[{"MatrixPower", "[", 
                RowBox[{"\[Gamma]1", ",", 
                 RowBox[{"order", "-", "2"}]}], "]"}]}], ",", " ", "j"}], 
             "]"}]}], ",", " ", 
           RowBox[{"I", " ", "z"}]}], "]"}], ",", " ", 
         RowBox[{"z", "->", "Infinity"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"stepy", "=", 
      RowBox[{"N", "[", 
       RowBox[{"Divide", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixPower", "[", 
           RowBox[{"\[CapitalGamma]1", ",", " ", 
            RowBox[{"order", "-", "2"}]}], "]"}], ".", 
          RowBox[{"MatrixPower", "[", 
           RowBox[{
            RowBox[{"\[CapitalGamma]2inverse", ".", 
             RowBox[{"MatrixPower", "[", 
              RowBox[{"\[CapitalGamma]1", ",", " ", 
               RowBox[{"order", "-", "2"}]}], "]"}]}], ",", " ", "j"}], "]"}],
           ".", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], 
           "}"}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"MatrixPower", "[", 
             RowBox[{"\[CapitalGamma]1", ",", " ", 
              RowBox[{"order", "-", "2"}]}], "]"}], ".", 
            RowBox[{"MatrixPower", "[", 
             RowBox[{
              RowBox[{"\[CapitalGamma]2inverse", ".", 
               RowBox[{"MatrixPower", "[", 
                RowBox[{"\[CapitalGamma]1", ",", " ", 
                 RowBox[{"order", "-", "2"}]}], "]"}]}], ",", " ", "j"}], 
             "]"}], ".", 
            RowBox[{"{", 
             RowBox[{
             "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
              "1"}], "}"}]}], ")"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"plot", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "index", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"stepx", ",", " ", 
        RowBox[{"stepy", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"plot", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "index", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"stepx", ",", " ", 
        RowBox[{"stepy", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"plot", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "[", 
       RowBox[{"[", "index", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"stepx", ",", " ", 
        RowBox[{"stepy", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"plot", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "[", 
       RowBox[{"[", "index", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"stepx", ",", " ", 
        RowBox[{"stepy", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"index", "+=", "1"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", " ", "1", ",", " ", "i"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9409476655265307`*^9, 3.940947964878405*^9}, {
   3.940948016516242*^9, 3.9409480329436207`*^9}, {3.940948144159067*^9, 
   3.9409483649472284`*^9}, {3.9409487833447304`*^9, 3.940948813374587*^9}, {
   3.9409493983671894`*^9, 3.940949410036932*^9}, {3.940950478919978*^9, 
   3.940950479560034*^9}, {3.940950636896516*^9, 3.9409506418201246`*^9}, {
   3.940950676049139*^9, 3.940950693055141*^9}, {3.940950871051757*^9, 
   3.9409508716360416`*^9}, {3.940950997447359*^9, 3.9409510471337366`*^9}, {
   3.9409520044297433`*^9, 3.9409520335081224`*^9}, {3.9409540761158867`*^9, 
   3.940954098358757*^9}, {3.9412849247356014`*^9, 3.941284985699443*^9}, {
   3.9412852351092944`*^9, 3.941285246226486*^9}, {3.9412853237475224`*^9, 
   3.9412853247532663`*^9}, {3.9412857051609516`*^9, 3.941285820880891*^9}, {
   3.9412860418404703`*^9, 3.941286056710189*^9}, {3.9412875704994125`*^9, 
   3.9412876007973723`*^9}, {3.941289508490738*^9, 3.94128951384979*^9}, {
   3.9413731658266153`*^9, 3.9413731838992243`*^9}, {3.9415207865615263`*^9, 
   3.9415208475313716`*^9}, {3.9415285054702253`*^9, 3.9415285234994087`*^9}, 
   3.9415329334868746`*^9, {3.941534442575882*^9, 3.9415345035837107`*^9}, {
   3.941553833281994*^9, 3.9415538580281887`*^9}, {3.9415673424796963`*^9, 
   3.9415673428129663`*^9}, {3.9415675128870664`*^9, 3.941567513952491*^9}, {
   3.9415686412570086`*^9, 3.9415686551932135`*^9}, {3.9417034051147823`*^9, 
   3.9417034660880537`*^9}, {3.941704286623691*^9, 3.9417043108632607`*^9}, {
   3.941704427442589*^9, 3.9417045442753954`*^9}, 3.941705265217801*^9, {
   3.941705344665482*^9, 3.941705354111257*^9}, {3.9417179559103637`*^9, 
   3.9417179913778086`*^9}, {3.9417181183709793`*^9, 3.9417181238527827`*^9}, 
   3.9418690618436213`*^9, {3.9423252204724407`*^9, 3.9423252439380293`*^9}, {
   3.942325597985099*^9, 3.942325614478496*^9}, 3.9423259587296305`*^9, {
   3.942326004700192*^9, 3.9423260125147066`*^9}, {3.942384690084199*^9, 
   3.9423847157563496`*^9}, {3.9423847631859665`*^9, 
   3.9423848168953896`*^9}, {3.9423848543784943`*^9, 
   3.9423849662787247`*^9}, {3.942385226463163*^9, 3.9423852273123693`*^9}, {
   3.9423855711603823`*^9, 3.942385571526512*^9}, {3.942385787097309*^9, 
   3.942385793961314*^9}, {3.9423858823888245`*^9, 3.9423858866541615`*^9}, {
   3.942386189802368*^9, 3.9423861921846495`*^9}, {3.9466304342543106`*^9, 
   3.946630465196786*^9}, {3.9466327407079697`*^9, 3.9466327442334104`*^9}, {
   3.9466332715805492`*^9, 3.946633278067593*^9}, {3.9466377586796103`*^9, 
   3.946637771536373*^9}, 3.9469807229961853`*^9, {3.9500059594635477`*^9, 
   3.950006050194642*^9}, {3.9906118213347473`*^9, 3.9906118394733906`*^9}, {
   3.9906125931907616`*^9, 3.9906125952888374`*^9}, 3.99079395001334*^9, 
   3.990794189945383*^9, {3.9907943174466248`*^9, 3.9907943532306366`*^9}, {
   3.990794991931669*^9, 3.990794993731636*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"c3652a17-4e54-314c-9ca8-e020e92b3221"],

Cell[BoxData[
 RowBox[{"plotteraft", "[", "100", "]"}]], "Input",
 CellChangeTimes->{{3.940948373853154*^9, 3.9409484319546947`*^9}, {
   3.9409504712697735`*^9, 3.9409504716919794`*^9}, 3.940950712929112*^9, 
   3.941285070980462*^9, {3.941528540884632*^9, 3.9415285411333637`*^9}, {
   3.9415290081624336`*^9, 3.94152901966166*^9}, {3.9415329843392305`*^9, 
   3.9415329846050854`*^9}, {3.941534246850993*^9, 3.9415342469445553`*^9}, {
   3.9415343875914116`*^9, 3.9415343878841114`*^9}, {3.941567345729389*^9, 
   3.941567345979792*^9}, {3.9415674271274347`*^9, 3.9415674273936048`*^9}, {
   3.9417017731344595`*^9, 3.9417017736314497`*^9}, {3.941703415365543*^9, 
   3.941703420562973*^9}, {3.9417034563189216`*^9, 3.941703456651731*^9}, 
   3.9417043154915752`*^9, {3.9417045840411854`*^9, 3.9417045848059072`*^9}, {
   3.941717946964196*^9, 3.9417179472655516`*^9}, {3.9423846950485134`*^9, 
   3.9423847025012145`*^9}, {3.9423849028572145`*^9, 
   3.9423849053728776`*^9}, {3.9423986815302114`*^9, 3.942398682197359*^9}, 
   3.9424033406460357`*^9, 3.990612128299982*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"40b6f552-37ea-0844-b54c-b1fb18187546"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "D\[CapitalPi]2", ",", " ", "D\[CapitalPi]3", ",", " ", "D\[CapitalPi]4", 
     ",", " ", "D\[CapitalPi]5"}], "}"}], "=", "plot"}], ";"}]], "Input",
 CellChangeTimes->{{3.99079402228191*^9, 3.9907940485320873`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"e5b009fb-51bd-134c-81ac-82dca2bf8ad6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Graphs", "Subsubsection",
 CellChangeTimes->{{3.91018737596138*^9, 3.9101873812616568`*^9}, {
  3.9907923693185654`*^9, 3.99079237298464*^9}, {3.9907939973295*^9, 
  3.9907939992717495`*^9}, {3.990798821399458*^9, 
  3.9907988223415527`*^9}},ExpressionUUID->"5c6e8baf-bc20-e44b-a27b-\
b34ba2dfbffb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", "D\[CapitalPi]2", "}"}], ",", " ", 
   RowBox[{"PlotRange", "->", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9424770649258385`*^9, {3.942477276833913*^9, 3.9424772774142437`*^9}, {
   3.9502704528006115`*^9, 3.9502704537939267`*^9}, {3.950342623836419*^9, 
   3.950342624350308*^9}, 3.9906128000503407`*^9, 3.990794070442957*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"39125962-963b-f748-98ac-a3cf9dd7654d"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.24, 0.6, 0.8], PointSize[0.004583333333333334], 
        AbsoluteThickness[2], PointBox[CompressedData["
1:eJxk23k4VO//P3DKvkaIUpQkQkoSam6USlolZalQJEshu0KIpCRRREQlVPa1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         "]]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.004583333333333334], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJxk23k4VO//P3DKvkaIUpQkQkoSam6USlolZalQJEshu0KIpCRRREQlVPa1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              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-1.7320508075688772`, 1.7206181289708398`}, {
              0, 0.9999961233398202}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.004583333333333334], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-1.7320508075688772`, 1.7206181289708398`}, {
             0, 0.9999961233398202}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.004583333333333334], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          PointSize[0.004583333333333334], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Point[CompressedData["
1:eJxk23k4VO//P3DKvkaIUpQkQkoSam6USlolZalQJEshu0KIpCRRREQlVPa1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          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{-1.7320508075688772`, 1.7206181289708398`}, {
          0, 0.9999961233398202}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.004583333333333334], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{829.2, Automatic},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{-1.7320508075688772`, 1.7206181289708398`}, {
    0, 0.9999961233398202}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9906128005840816`*^9, 3.9906128837421913`*^9, 
  3.9906139917335167`*^9, 3.9906142557711315`*^9, 3.99061597406036*^9, 
  3.9907943932055206`*^9, 3.990794607341366*^9, 3.990795386913948*^9, 
  3.9907954263295135`*^9, 3.990795667831337*^9, 3.9907961231167545`*^9, 
  3.9907961730883923`*^9, 3.9989837153794193`*^9, 3.9990711075584164`*^9, 
  4.0007768750289974`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"e29a490a-4789-6e40-a91c-9c7baacaf3df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", "D\[CapitalPi]3", "}"}], ",", " ", 
   RowBox[{"PlotRange", "->", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.990794074342371*^9, 3.990794075691929*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"ce4e6389-2764-d645-94df-0eaab88a1f5f"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.24, 0.6, 0.8], PointSize[0.003666666666666667], 
        AbsoluteThickness[2], PointBox[CompressedData["
1:eJxk3Ak0lP37OH6VbJEolLRKQiRCUd4oSUTWslSKFnuULUqhjZSyVBSljUqR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         "]]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.003666666666666667], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJxk3Ak0lP37OH6VbJEolLRKQiRCUd4oSUTWslSKFnuULUqhjZSyVBSljUqR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              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-1.7320508075688772`, 1.7206181289708398`}, {
              0, 0.3333333333333333}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.003666666666666667], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-1.7320508075688772`, 1.7206181289708398`}, {
             0, 0.3333333333333333}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.003666666666666667], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          PointSize[0.003666666666666667], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Point[CompressedData["
1:eJxk3Ak0lP37OH6VbJEolLRKQiRCUd4oSUTWslSKFnuULUqhjZSyVBSljUqR
XctlCRlLxpB9KdkNhiGM8r+ap/P5nfP9T3POc17P+17e631f99xXrTnmbnp8
LgcHxw0+Do6//12uHKH7wm8UDu/0E+hS+Uwea2yg0sPHQaLUA78fyE/CFBVa
+gueRZnulXmWQZ55aby4wTkJOSsvD5jkvCFSu/JttyROglihC35fkK0zdbnV
wlNwZ50+fhPJ7t3PZ3VPToG5+ruTq2UfEtbuPWETSVOg489Ll8q4S6S/l5UG
t04B183ZT/SYSJKvaDAVxDMNboseUEJcI4jjnhuJBzZOg5jV2vxjvWHEeo3w
yuS907Brkd7V9VNXiec6Meozh2lQ73StulwRQpLfGp2X85+G9g+xvpZbgoif
/uyZjpvTIDD0Yc8KwYtkTaHWz52PpuFJ9xFX02sBhKZfnZvzdhrMb2d8mbzk
R7KqxQXCP06D47MBYdFhb9IjKnRwtmwalHI2i/HnnSXBLRsVdOqmYbX8pQzO
Gk+S/ok6cqF9GvYd/9z6UcaD7CeCX+t7p6F31GDJAVd3cm2vp64jYxrcu+4y
X3a4EK+hHG2DqWnYlvHF+1OCE5mjpjLvDgcLOCv5imwTThH3cdMyI24WzFB8
9PZ9O0HCc7JtIwRYUGt/ZnZg+3Ey2TEvwH4xC6TFW30bK+zJhgs0JdpSFsh+
ln7w4eIxMs+gd1XfChYkub5rEzI/SoTK5d6krGXBmjqPN5w77cj8IbOdG6RZ
YBQd4fk46jA5ftXwxBE5Fiw4MRBtWmVLjvAuaD+4iQUPJrzr9yrYEE2DJdRl
yixgaW/zOZJqRQ7vyqQ+V2VB9fuky6P7D5K0m7nT89RZkHp/oUYr/wHS1as1
vWUHC0QPfxc5/N2ClKdtWb1DiwV2g484+SrMyZaNxY6rdrKgRDGUO59iRu5F
6YS16bLgUO2quvhmU6LsHjMZsIcFRd571s3MmJDU+dGDM3tZ4CxpYHJI3oRY
LrVwt9vHAuWggDUezvvJn+J0m2RjFty5X9W3xMWYlKusc2g0YQFt3/MAtaVG
JM6gS3TUjAWVfrE6JxoNCRxP/860YMFpqb1qQykGJOIhj0jnARZ8uz61Ry9q
L7mwktX90YoFBzRfHBIM0yf1BSVeV2xYcFCPew7X7T1EY7UAZcchFrjdskzk
eaZHBB7XNfw8zIIvesL7BEt2k4AUi8sBdixIzJ6hyIzpkgdzryXOP8YChvCj
1efldIm15H3mRXsWbLpTcUDbbRepEVVQGnZggfe0Tzjk7SQHBq/PNznBAhv9
mW37F+0kzl3RAi9OsmD3GPdrKzcdMvHkaxvjFAtc+96+NarVJg0GqzmVnFiQ
O4/TNkVbm+hLJ8yedEZvN5n7J1OLtC3QMYhyYUFpca96jaIW2eJz3irblQXi
osli1+wJsVrxLZrqxgKd1e8N+09rEgO348c73VnQo+vgIXF9B+FxMpWmn8Zy
/aTEgFfbyfdRojLswYKzv68/PVuvQbhepXX2ebIg+rbRT19+DTJqcCqo9QwL
4NHNSO696oRpkGVLOcuCRSLWjS9ubSP3b1bmpnqxYEKNV6yvZSsJ+cLVGuHN
gppNCZrHNm8lOvKSXM4+LBjc/2Nr2g018pp+zYP4suDImStW54ZUydXZcwcX
+rEgc+VE+0lLVVISa8ioR4t/9QiW+axCEisj3B+cY0FwzlHes2oqZGvgbk5b
fxZ8Hvv2kyN1C4nZNKdNNIAFLjct2sLltxDXDwtlKtFBguJFLW+VSadTrGDg
eRZor5Bcnq6qTB6drszdeIEFw642XY0FSoSpSN/3Df35uInVChMlQj/kM+If
yIKVs5Mphj83k6IN2z+vuIjrc9ncrm3+m8nGZO/+9+gxbavYXJHN5FJCZ5Dl
JVyfGWfqE9MVyYV3317R0eLvF/VXmSsSv91GQZeCWJC+ZneA0ugmYsbLtVY4
mAX537Z6fdLaRCQMrz1LQHNw5WhzRCuQbdqa62VDWFDPFGjNHZIn7cqBH9LQ
cl/kg1P3yZPVFfGBqpdZ8GuoLeB12kYi4jF9OQftn/t42Fd8I9nSOL9L7QoL
ctJmUzuvypEv9ZZpGein+nNWfJySJRJeqX8UrmL/FFwbrneXJd2HBDqeo93q
D6zm7ZchLw0P9p7Lwvr8+/zf+8Oc2qhEVv4vqG9f2dB7KI0Ya29V8Iz7BX0D
MWFzKt+RXMrl6/PP/IIf90w0BfPSSef/ud+Ezzzen/RzAmT9QhWfncki3R3r
HtU1TkDre96mjvYson1oyCK4ZgKOfJBNE+DOJo8bNm/fUTYB36948LotzSa9
k4rLI19PQJeYwYW0n9nEWzN19m3UBOzaUlLZ/z2HCAxov4q8OQErn14jT37n
EI3cGSv50AnY4XrLVo4zl+h/Km3ZGTIBGaZWt79L5ZKSV2Zh690nQE2qbo3q
SC6h7TjVYm01AduCH0181c8jhTsWnp01xfppGFpvMMsjwqWeU4pGE1Dw/LcD
r0sembn7g3ZSbwKacpMfP4zLI2v5Uq5Ey03867/35EQCAWXuCRgnm9/073pP
XILtliVNj8PV5W4536+8J6nb4xK9R8bB5b2JcG7We8Jw6Pnc0zEOIgKM0pTy
9/+/+/en6xJNe03GIenOAp0e2ifS8F1w5TH9cSjuZbmXSAN5bjrTfH/XOIwt
WQ5rDYHY1R6fWEbGYZXV3z9AzgiUf1XcPA6PEv5+gFxVv2agtmEcEuXDjkXP
AGHp+dmprB8H64bp4Cfz8okht9RB2rpxGFmrExbOmU9ajzvtWyA5DlCcuPQR
dz4JDxY+a7JiHMibbNrBFfnk5ZnIx7uXYn2ZmW6U9fnkCMfnJIYotrepw9FY
Op9cjP94YEpkHNImy1cUbsgnjfWLOl8sGYf8ubeXzd+YT2pmPvJXCY7DkspX
ks5K+URF/WfuDb5x0Ll7c6GISj65UC8W9ItnHHhGaUXtavmkvPTH6gLucegS
Zx4c3JZPvn//PsHJNQ4XTSUL89TzyUyL5Ma4P8z/xkMrn7w+nnt+JZMJL1QG
++Rt88kq1yfLd48wYTlXZE/60Xwitij/9EI6E6oKEt+nHMsnv3uT+6Z6mPD0
gI/WTSes/zYdhZYvTLhWvbN3DTOfBJTPiGa+ZkLG3erDOv4F5OuONWUPkpjA
sA5Q9wspIJv2wD6R50zoPrjkYf/lAkJPffNg1RPc/3bw0m3XCojY2Snm0Tgm
FO/re68cV0B2aRU7bYphQlBh3gauxALyBvrHZ6OYsGnFF2M59M9B+lN5NP1A
xlgTel6MneKKSCYElBm+iHpaQH5sXRr87BYT+HqaV9u9KCDyMsudrt1ggtnW
bflHkwrIituJx9PDsH0X1vaFJxeQwayUODH0hSV9+069LCAWedc5doYyQcHB
/VA2unzro0S5q0yYHan4Hfm6gHzQceQvDGZC5iWj5b0ZBWTrs8qr2UFMUP6l
qReThefzLjHuv8QEt+Ys12a0mu762cKLTDAJV0/ckVNALtaWcII/ExbveNjs
XFZAzgx79J44y4Swk5a7pZsKSKb/tXmJHkzQWFgX2thcQKwvrLq6x50J8uGz
N6gdBWS+3IKZIGcmxIZ/aGoeKiAJ8StPxJsy/8WnhUSmmhIlsA3HM3epeKBN
IenOFmEuVGGCh0yqySZ0567Zp+FKWN/w8384DhUS+fAVkdGbmHA20yz9t10h
4TF+uCVBmglqny+e3Xi8kBgv+sElsZYJZLW/ptbJQlJ7WVe9bjUTuHxPe6k7
FhKHZ48TGauYsMqiWSbcqZDc5hI9W7aSCVnySstn0QNB6eVT4kyI2zV3j5tr
IVGk8gcFijFhwCpTKderkGRfDNW9JYrtMdeLNPApJEcuho+1iTDhaMfNxuvo
mn1rfelLmPBWqiHwgG8hOahlX3tUiAkwEVEeeqmQfFwXefGkABPeL1hnq3W9
kMTdtLOU52fC4bgNjZloYf8f+9QXMOFhkmlEdmghkS7bWd/Ei+2ZPlc4E47n
U7MNo8zD9fBaxpkSW0hIXhb/o+kxiBf+KaMdX0g01JLyFv8aA257S/EdiYUk
ZLjqDhdzDFLPmZurJhUSXleXhfzDY3B2gQhD7U0hsbCh2gaUj8Grl38/hcRI
tS9X+/EYrH3LOssqLyR6nBxz+WPHYOhhj/CqlkLiohUIbtFjYKbQZarQVUhe
fHyh33ZrDPzGOpoZPYWEqbL0rOPFMajmdfY9ySwkBi7CizS8xoAWpma/TKiI
LHpbuTracwwOzNdOWCBSRFx2/LiVe3oMrLZ0XTqNfl678NRetzF4VGXvOE+s
iLSdqq9be2IMNqsueLlDuojEqGwdvXR4DJY3zHdbu6mI2FR49TrZ4v4tHVIC
6J1P3s+2W2N7Ph326UZvWWsolH9wDCijTRIZSkVkcYHojif7xyBIeXP+yq1F
xE+r8fBevTGwo114x6laRASWhphZ78L+TPtp+UatiNAlo2YEdcag6p5y941t
RURLxbs3RxPrF3QuLAZdsiddNmLTGCizP0UkYY4Iy0hsDML55y4S2F1EsjM+
BJ4VGAP518zawr1F5NhkXGkh5xhEmurht4gsZSgor5wYhWyF4YuSukXk/z4P
ur0eyKkTHoXLZ47MuiiXEB7/c718vKPQsjD+WP+REqJxz+W847xRCNxbXnjS
q4Ss8WIcUPzNgFiHlBvM8yWkwTWkKGyIAXdj/n5KSHCa/YKmLgZUDKst2PCx
hNzweijG6mRAQ5/Q8tOFJaRikc5sxg8GPNxgUe5bVEK8Nq8+L/KdAVtzn95S
LS4hcQ4LImabGWDx91NXQoYPqFBT6hkwyNWytqqthDiWajTe+saAxx4vA0l7
CXEfvr6hoI4BZ9r9mifQvSfoh17WMoB7/w+u/T9KyGz8cO6HagbwS821qOgt
IaeC0rnjKxjwKnior6ivhFjaLt14spwBMt+1HvEPlJDvzaHr/SkMfJ7b9/TK
YAmR4958YWMZllfuveVDLyGeK1ztPhUxYNd0QvbOoRLSVTsS7/MB6zNzFy5P
l5AXz+Mk+3IZ8MPd7Ib4nxJiEZ6XUp3NgKdDRWWX0JOKLxOjMxhg26lhvoaj
lKx/xmv0KhHrT8+31VAsJU8Ue+9VRDFgS1bg3WdHS4n8qOOekTsM2HfHur3a
oZS8JNKFVbf/9c/xUnJX8YvdxQgGxBUxfxWirX/vyZQLZ0Arx2PudqdSors9
wZAjjAEbjRfu/ONSSrqk550PDmWAaIef/RR6VtXzmDw66vFdq8WupaRlMs/0
03UGSJo6B1xCVzHGthy8xgAze3lPfbdSEuF81HH5VQacvv3ktQL6Ay/zYukV
BvTlrd11DP2KaWoZiqZzKu26i/55n7VGDd0m5Z+RhL59W0iS8zID4huNL6eh
G5ylV2cFM4CmmWhscLqUeKaObDNB/1JrU32HTvW90DgPrS2df/w9umKDJisq
iAHPv1VUdqOls02dci8yoEzVTnrf2VIyMCXgv/gCzkfbX/1rfUuJ4Em3w8vO
M0DXrUvtKJphvuqsXgADOESWJ6v5lZLfeneo0+cY0PRxUSVfQCnZpcgj1uXJ
AGsHjXbj8FJy5fW4kr0zA+ZdWVBhfbOUJP7c/FTPCef35HIKC8uH+7xn7joy
oLLJ7NAqLH94p5ledooBA776Vsno09fl3F6fYABXrXL0AJrz4MZPmscZcMtH
/HktWpnJIT7gwID7xd+dFt8qJRSDkCVpaOkctwU6aNcfyk3H0RtPTlfpo+8k
+WqftmfAUW+JVA+0rvLEoshjDJAqD/EMjygloX1PGw+gd09rGnxGF6aUBm9E
jwjKvf+CXqK41JJxlAE/Bfx2tqEnv398tQStplLyUvxOKenvbrRdbccAZZiT
siwS+zf+ckrdEQa8VGmOWY1OXm+76gF6vVfpVoKOzf28TR/twhk5koKulHpc
3n6IAeFm+WJbokvJYiGrqHIbBkSLmftpo2u9rrLmoKtrTN5no4vz+q9aWjOA
GvNM2CWmlIweXX1dx4oB7/jPdNDRfZvUqPymDGBfrqJKSUquhafvXgbc+/HY
esvdUiIlmSyoq88AMc4Wd+a9UvJ1U2pG8B4G3Pbe1si8X0pyxHcyH+rh+pQO
UdWIxfYnJCYo6eL166bZpH1cKdkT4boqeCcDPi9ttDgaX0rs33N1rES3rGko
L0MfWDo506CD7YvITqKiZQ8Gj51Hex+46jKBjhK7bmOijePlMeVz91EpsW30
X6GpxYAVHFwFlo9xPuyafDtGGBBiUyq5H+0p38f5Ef1w291ce7Tm9nZRT7Tx
w0O8yehlMVeaDmji+Z4kuaxMLCUnQi8Liu9gAMuhwaAOyxtXKZRkb8f2D81o
zqBr7/snO6N/77C/vgG3d91r4PtbgwGUG4Ylkmib+El+EXUGLD33WOwcbi93
eLepvBoDAo0OFmk8wfEXCk9aoMoAwfIvGW/Q/kKUfCEVBjA1/nw7ic6x6XHx
Vcb5tdtolQH6B5+xQo0049/ve6WEv7NxwmMZXn+snm0cbSol545J0emi2L/z
mImKbaUkd0W0rrEIlrdZ6x9FB+2en3xwMQOc97R+s2kvJeXce/3rBBiQ1fCp
NagX1xOLM57Cy4D5KZ/Mq/tLyVlW3WcaDwM+7PG0T0evGF69ZT1a/ZBRithA
KYn59XGXDjcDTE+rP+UZLCUKU+kBOpwMGK7NlGhBv8lzMHebg+PDqP0gQi8l
hrqhg885GDB0pPVPHXrpr1bvxei8MV2G2VApSfc2mdSbHYEFdqNyh9G/FXyr
1WdGYPju+AWrYeyvV44X3kyOwJRgyyLrcezvuzOyt36NwN41L86dmSglX05w
XnszgZ5J+XgDze9ycPz4OG4vILP3za9S0qTweTZ4eATmZgnXVHJ9IQHa4Xw9
XSOweZWrgavIF/Jd6mPW4PcRuDB6WExd7As5tfSP8NG2EXD+UChbtuILMe50
AfOGEeDnCi6wU/xC7pXOkUp9NAK3L290WLOgjLjKX+xd6zIC20NvTM0JKiN8
O+avKTkxAqeEevOzQsqIpTwPT7L9CBj3JXVyo1WqwXqz3QjsWHkqOS64jKwd
XR8zeGAE1rnqfQu6VkaCO5m5I6YjkJf52vIY+qAd2dtiMgKwa3dXxdUycvSI
X9oqtAXXjz+5aMNMjyGF/SNQpSOmvAS351l5dMe2fSPwTqcg5BGWO26YLUjb
OwJbt+7Ys/FKGZmaH5LJi15wJ/WZNlq1RXdphP4IFIbatLmgmXUHmwb2jMBG
v09b9dAfYyXP3t89AkvqdySpXy4jDkbc+et3jYBpwo2IM1j+e+NSe9edI/DU
7ZH8FzSvj/yZDp0R2Bl4Jy0JHbj0nclS9ODO2bVRaIW8U3vrNEcgTVDki8v1
MlIQ/q7dRX0E0u9LqRy6UUaKI1IrWreOwMgnbzEptE7kn1fRaiOQkD754Dla
984LjliVEfDViDo591YZydnYZuspOwKx9/9+yshgdaBLwpoR+PIl56hAVBlJ
sQtZ7bp6BMqe8fntjSwjNQ3nI96tGoEGeKyjgx698u5D08oR0GqK4ryF5mV0
xb+TGIGO2qsXl6CJ1vIE/eXY/pRzc57cKSNPf5+1mhQfARx8qy9oPi5erXz0
+GO66k90ajlvkw86UHrDn2a0cUjG8pvLRkCMhGhXobPOmY1/WjoCzCK7nEt4
/J+PdvBcQyeetwh+hM5UE50+gj5ifV76Ifro9LSPDFp6gcji5+iQjdWSdmIj
IEJpZTph+8qca7JCREdA3D3rYg+6ntZvpYO+9PpoRjtaJ8HMXRAdfjNg8Qj6
2hw7jxKREVD9Wha8ObqMUC/9brixZAR4tjeWUNFjWnynKoRHQE20sMABfUbK
KWw9WvHgEpknaJuLarJxQiNQN5/2YAYtuCBz6uOiESiRzFrGEVNGtp33fmy+
YAReVq6TeI3tXW1pJ67FNQJSPFVXgvH8pvxmCwPnj4B6p9CwF+5vfv6oCTd6
pXjnOAtd7bcz8xznCPjIK61agcdbOhXgzjNvBIJbDUPS0ONaCwoE5uJ4N95T
VLyH3hZ3sHYO9vfntxL26Aqhskuv0Te0JZaeQFfGPajzResrfFPyQetu3PD7
KweW31j+TQvnyzvuiVw1jv83fx76nBtaiB5ZlLQ+Gr1ieL3kj9lh8Kq+xh+P
Vlh2LzwCHWb+4vsntNicKnG7P8Pw5FyA1ejf49FFYxf+HgbxSaOZMrRPEb/l
i5lhOHhEuKcZLUWtzz2A3nnW99II2vdgNWcXaxg4eyQmB9EPqmT1RqaG/1ef
nP5aUYFfwzD26b31ydgykn3a+TJzfBg676tfeoBWX1yYNB+twev/8zz6V+/F
VyFjw+CZftTEE+0lPPXxRN8w8MRS/S89KiPhn+4xnrcNg+TO3/pXX5eR/R9M
tEZahkF7/a3MiJQystXhW29z8zBEL3J/loxO5jm/IbJpGGTnGB1tQNdv968V
rx+GuXETkVKpZRifCwm/qR3G5/MdJXT0tz1DiSvQ7/K85/9Er2y80ZVDG4ba
tc8UmOhEhswDFfQauaky+bQyjM98E4OpwyA8byjcBz2QufbB+NdhaNmzyNkB
zVuf1X4dXeegOOcK2vblsix19Oxw4+4n6Ngd6nJVVcNwinNj9gu0kpJA35ZK
PH/a308ZucfJZ3SyHOuvxYwqfIfXq7p5Rxoow1AdtOzzLLr4uOpjR3R/aezQ
3PQyIhOVqlZWNgzDvxU01qO/1Hye4SgdBo4ZO/I4E68H598n5heiuw3H7XKw
vfW3AsUKsP7HZ0Vj0Gt8L0slwTBMHUp9fDQXx09i1f59H4cB4nL/MN+XEYvi
5QrTr4Zh88Pis6K0MmJ/QDFQIWYYRA3cB5814fybUU4zuTMMfrxF37ejTQ98
E6XdGoa297cyc9EuN3+MUG4Mw6ghZcWhljJyI+2lt0bIMDBsd2VZtJWR8+Uq
hb3nhyGgyynoElriwGmF4wHDEFq8/5d+O86f3Tlm5v7DcPLb3oP9aKfX43fo
fni+3+p3V3dg//OturPZaxjiJfdn1KGpL9xsMk8PQ7pO24aCn2Ukl0t6v6/7
MPxxTjZ72IX97asZH+42DKdtHV59QntcuXBC3xXnD0d6tmh3GUmT9JJxPDUM
afGF5/gGykifVbRd1jHsf/eEXIERvN8kHNPtsUNf+1x+GE0SXJ8HHBmGEZnK
O6NoKek9hx0PDcNLsbFksTG8X/CsaWowG4a9y4eTTvzG9Z/DfYx7F65PC47D
HHMoRLx27JfjjmFoHu29qsxJITMPNnzwVxsGoZB5qcv5KETb0l53r/wwnN0j
aq0iTCHyFiNnCihDcK1kuvrgKgoRMd8/xHd8CPgihWIzf5SR5Q+bRKWsh0Dw
9ru2buzP4WU3DIrNhkDVTWwxF/bfMdErbx8bDsH6VwWJodhfoRMDVW4aQzC0
uC54N26/LfDS6lHFIcjqXDEr3lpGJjsNDiYrDEFb699PGXlzxfnTMvkhOL5I
LPIgbu8x92qLuNwQPE68N6aBvjHX80bluiHw7X7odxKde1Z5i8OqIVi3K1Tj
1HecT9YXElkrhkCro8O7DX156JD7hMQQ5Jw896cGPfG73zx6+RBsz6SVcGB7
fFjKwlGiQ3DSjXz7heNZN6nioSc0BC7y34oTcLyWrXIQyBQcApsb405B6KY3
pwqCFg7BE8cFHYDeI7jW8Cv/EJTG8pkl9pSRhWZ81Lfzh6Df6l785T6ML3Y0
vv3DogP1zM5jfL1l5Mpg36Ubk3RYMd//UiOaa1TFKHOcDvrH51p34faxxYGd
hgw69Es+4SpHPw0vuKvSQIfT1XTrbVh/a9NTurNFdMiVHV/Fg/tPVcMWjQI6
qHdvWSbTX0ZKPkXLhgEd5s18LtuJ86vk8NDjmI90OHG6L/EGWmDo5os7OXT4
/eniz+pBHI8/Lof2ZNLBVPuez6vhMvKC0uAemkGHQc67wIPzLT/0lC43Ou/q
CY+F6BOck/2H0ulwqa2dQwHNwasepp5GB+PAA+HRDIwvcje+Nn9Lh4afDhyb
RrH/l9/Kob2hQ8xD0e716J3R+597obXGB/hU0caX7e+Op9BhKV1JzQ3de7dH
RuI1HTr5L38qQgubdjiIvaSDraDjuwC0VHHzyLlkOlg6zbrGop9eUW+aiw66
NC/tAzp6Fy3eMokOJSp9Qlno3WlaCR7P6CCZ4BUsgxYqGF9o8BjbExDD74nr
B25ZyBckoD0033xGJ8ECqlc8Hf5InOCNRCu2ndI9+YAOScOBnwLQG3O6eTxv
0WGiLP3MelYZWS9ovkommA7c6q6PaFwUsmw06L3ZJTqIP7G/8ZibQh6YJGkr
XqSDwoyT4VN039uxp40XsH3wPjkTfS9d572JP/ZP/t8XOBTC3PjWdtCXDu2f
uM/UoDt+HvtwBJ0vERP2Ec3z1EPijw8ddm5P7y9E215W9AxE8wcoFPWhM/vu
qH33ooP7thMzc3F9Z77coe58lg5um5Z4lGC5VpQ3kwsdYqQZXY8Wpt2/9vEM
HUo9l6X2o3s2rFazQg8u23igB32W2hrzw4MOTbyp6+Hv/pdSynVO0+H5o2C9
Q3j8yGOJvkXudBDsPZERjD59uFTvKFrbbOJAIJqLlzef5kaH/UfGtK+h3z/v
UnF0we2TarUmFlBIlY0m17dTeD4F3V9XBSjEymTkj99JnE83dDbdRBsFaTqZ
nKDDqei8xAH03VPH6z0d6GClEhKnJ0ghvg/83SoP0IG2YjC7aSmFGGraSGrs
xfoZnTdVQT+KejkisIcOFoekL18To5CsHwvOvdlNh+IRAW4ftPWRnd8X6NJh
YEHlzjr04P51CvFadGA/rqJfpj9+F7yDDud3mxqMiFLI0ZlDkZTtdKhv9bYX
xvLF/k+O66Or62mrVdEHuBynHmnQIdQ4c3AT+s/Sn8/ObKNDor2i8G/cv4p2
4e0ZNRxfT5+9lViukTM91atKh9mw2jXTaL30X5zB6KOSm/b9Qt8+rr3xlwod
BDI3fJhBl+0/fahHmQ4LCzdzsbB9hf4rF0VupsPx2dzOmmVYH967Kk2KdGDF
cOyuQH+XfTywF/1rWO12O/qc+mFt/010uGnXlqwjTiH3r2xJa5ejw66F2oXx
yymkIbjz1oH1dHjVxPtJHH1RYyll4zqcb9W35M6gWT7x7wzX4vXq0xtHaQkK
WfVn0kFtFR2cPbfdvYzuPHt/1piHDpsefwyZwPtJWofuzeH+wf/N72Uld94n
dw1C5yPxguc4H3qNFymTH4PAdX3NBcD50GqcZivSNgjKEbdk3dFTVnrHdGoG
4UP0+YXJuL/lxAfwKhuEovOnPs3H+SBN59c6WDoI1t83y3mhJeOyrjcVD0La
wTvmGmh9nibun0WDcO/xihIx9EXjDtEdHwdhg1Xqn8U4f55+fqPWmzUIh47M
uaeDLlOztJXOHARLqU3ypQsppE62LLcpfRC+FJqcyEA3X256t/DdIMRRanp4
cfstQ9/4Vr4ahMNqkW/MsdwlKMF3InEQzic/qruL7Qs6dVn50KNB+DEy+eQw
eoVWgbNZ/CB83Bk7dg69zpgj2iJuEBxemClfwfYlNLW1e4cP/ntfS8F40ZBv
m/cgFCbwBq6fwfjnmH+lvcsgjI8eqd6G1x/b31vWh9gPwpJjCdvWTGC8trz1
4VrzQZhIjT8uiNf7ZPb784H/xc+zqn/zgQZgIC85rQDHK/ekQ1PpQD8cYL0f
eLqF8i/fCG1N67PQopBNe1M1HlH7IW8hUzVjJ4XUsPOZ+sGrs91Gbz+F2BBH
t/TYfriqtUi8+RSFBPr3yonG9MOzWc48mjOu5/EeUfqd/n/vp3G9svOl+sFV
vPr5HFcKeZzjpMMV1A9NKT74xfmQnf+217sf5Eb0yqf9KSTbZ+E4x9l+EFOK
Nf6A5pG7Y9/l0Q/qq9b0rwvA69eNwC4+936Y8Fu38PV5CnFn52v1g+rW4h/f
AinE38Jjxx2rfpDYcEi8HsvvzTy+r2vZD5O39s+Pu0Ah3AH0WwVm/WBk45Hm
j9sL2lUabNzfD68jbd7povOEA1aJavfD0dwXQjF4/hPsfLF+0EgKVk8KxvnN
ydXRsw77y1tROvIyjj+5bJW/sh+aWY0HzEIopGlmy7ENItg/fOfV8nD79ex8
tL5/76NwfasXKhx52wdcIZ+eZtEo//LX+iBNzH4tZx3u/0X9Dt+zPuD5Vbje
tJZCfu6ufhnwqA883h9LlEe/XTC8NT+qDwYLOqWkGyiksWrb7bnhfZDRTpnj
UU8hp7z8QnXC+mBnQYBJ1zcKiVGT6eAP7YPbttRb39EXlAQh4FofqE1xn1bC
7fUzBkRdg/ugmv6W7onlfErnmAMX+sBH7GPdEqxPjwjDJfd8H7TGH9uphtZu
8HzTGNAHLisi2w+h82iK9CT/PsiSqHffgDZ+cS5Iy6cPyo91zG7A+ta+cn/i
6tkHvWlqA0lYbmtTv/rX6T4Q7F4tNI6+YMLrXe/eB16lHI5l6A/JY3fU3fpg
ndh9/89oXXa+Xx80xkal6DdSiPo5wyKtQ32w+vWbn+It2D6+N9pXrPrgek0J
f2kzhbQ8DPh01LIPgsp38N/C8sNxxf52Jn2Q/3PF4tvtFFKa+HnO1c19cIv7
WoTMIIWosfML+0Cj0C5zSRuF0C++mN20sA8yI+M/l+Hx/H2L6owW9IEVR4yG
I3qHrt2Pfu4+6Dq98nc52sxzxWHGn14QNspQ8sf6rZ6q5qqd7IX6WK8UK+xf
zoR6Z5dfvdDlHUAJQV+8ei7ec6IXRDcv7nqD9nEN3K8w3gu19fNTvdHHXwWp
8TBwf2vnlEwcjyuOfrp69F64dMTZugPLn+UnGeoO4vYazb/5cfxXyg+aXBvo
heR5vgcZWL7+1OXfl/t74a6YQs4Amv6wQTC/u/d//Vd4LTgr/AeWS+inVKHD
7Mc1d33vhQdHbr+JQh8NZ87d3dELPt4xm16geSbKzerbeiExJdlCognnx6mW
i7cbesF3jKfuJPq29aZM8rUX/FPqz6Xg+SoaEizTynvhznV71zH046m4zUlf
eqG09bGQC9Z32WPqNSj6f/3zX75nL1SxltzlL6CQ58ayx0LP98KrgjOcoVl4
/47ZYnHPpxcGIvU/KeVQyMIUoZa6M73gOLP4pHkuru+dI8us3HthtGA+3w8s
/7Qu7Nw6+15gSZguvpGN82+JJl+YdS/cXrtnlvc99l/nybfXDvZCmK6KxxF0
0Urus2sO9EI/JVBqFVq2kSfd0KIXNBb5WvGgaeJzHNWNe+GUruSc9g/YX5Jm
hxP1sf6zxcUv0HvEfrxasacXzFRSozajjzRuLp7d3QvjNGvf9egJEXsbH91e
eHnqW4sTesnOfWGvSC88MhqPOY3H/yr4sXPZtl6YjdYIdcb6N3IKuguq9YJh
lJmvCdpq5uqScyq9YDNkNuGAHtVR5FFQ7oX2AO+OWGzfkY4kt6ENvWC+LZ9m
nUYhURG3JiSW9ULWqe/JJ1LxftT1Pvu7cC+cHH2htBwtNq0j6yfQC/xtLkGh
Kdjf7PyqXlieLI5/MH6h/c2v6vnf9UryRRbj54keuH4zeTDnJ4W0xxeFG1r2
wMfs4nFKD4VsC97d6mfQA+WvYio1uzAe01p0XUWzB2zD9o8/wO1/sPOvemDD
28cfroxif/sYq6mzuuF6Qb6y2TCFbN2Q7rqd2Q2e1nO3T+N6HFvXrmEw3A3O
j4qYY2jTU4byxb3dMBZbmGcyRCGEnZ/VDeG3DB/59FMIf+axpxIfuyE4YOKa
VyfW34W3XCq7GxLd3wsI4PlP7Zu+lf2uG2YV7sS8R3ex87e6gbM28PU53P6/
/K1uuHDwKf/2VryfeSVN6/l2g9mbza4q2J7P7PysbkitnzVq7sZ4Sey++8TJ
btB5qSHzHMt71155d/hQN0jIq4nZo1ex86+6/93Py8mI00vJu3VdUKoQPldI
ohzjg4yXyqldsJz9KScJ7PyqLgh8x6lKly4nH9j5VV0wFlnIt9Wq/N/78x//
jldNzNi/n7TD9hd35gpfqCFM9vN/O9S5NLQXP6ohUWelLKm87XBILejI2rSa
f8/3bXDmlbLp5uyaf8/nbVBy58jGqeIawt31OfdaXytsKuCa29NWQxLZz5+t
cEmVlSbzo4a4mnZI+VW0wpNVVg9T0AXs58tWkNymIH+nE4/Pfj5qBSe3dyVr
6DXkKzu+bwVqB9/traM1pE3mZfLw4VYIqnutoYf2Y8fvrfDwWoRDHLrbSs5H
xagV9ifc5eofqyF32fFpK3zR5UplTdSQH+z4shW23eKG42gisHmg/3cLOLTc
2fUL7fx9eLXARAsYS8ZR3/+q+Rd/toDK7cq9v9GX2PFfC5xiB6g15P5mwwn5
Sy0QvZtG+GZqiAk7vmoB+Ey/m/O7hrQuZX31sWmB12v9Mo6gh4QcnGK0W4C2
6XcNfv/FV81wf6+h1HNhGplh5ws3g8PbP09UN9BIrPECa3mdZrjYWiYgLEMj
b9n5zM0wKRSq0oPlc0N71BMUm6Fusa9sE/q/fOvm/9abLI1MxPm/9OBthr2f
L7qno7NXT63m4GqGQ8dnRIPQ9840v3k0rxlc853WB6L/i++aIWD9EZcn6C35
9iUfJpqAc14jz3l0o435ZuGhJthktGPzBNbnv/ivCUzHPwnMwfKuE9KfJfqb
oFrj5i5htIxPkE5DTxPIi1Y/mIvOYMeHTaDs/LwiFvcXP8T9xONbE0TleSyU
xHKndE/dbFoTSDXXFO1CK7LjxyYQ1MmyV0WrWA07JFY1Ae+Z4o+b0KteNRbX
FzTBfP+XG7zkaP/y5ZsgQpc/OXUjjfDf/vZFKLkJ1ppOxUShZxPHFl180gSL
fzvx1aH/iz+b4HfipNqoPI2cZsd/Tf/yVWjE4mKFbJByE5zLPULZuolGTrLj
tyaYp5p475ICjUxucx3uk26C7I1tiw6juW0sUvLWNsH467sXA9Et7PitCTJp
ayidePzi173KvPxN0C6XaqGCPlv8/gCTtwkeGI/5aaE/sf9+QRNQWa+bjdDz
xTxPPOVqgnUuT73+lt8bpcTe4GgCp59JZ+agW0trti1mNYLIDQdlG/TJ0xH3
H0w1whFXuVxndOyQZ0zoZCNwit394ICOe7vi/pJfjeB6S13iGDq3y1XkKaMR
qpiXLleht72QF0kcaAQHfi6yAOsvF2qbVtHXCH/ESOAMll9d7qhi39sIOnKX
3szB8txBIYZ1dyMoBB7avwH9X3zaCD1KseWn0Gvf64XdrG4EbsOP+pm4v05D
XsHL8ka47FTbXo4W6HXfHFLaCDUVGUl/j+88p+x5Y34jiK06kFSJTmXHp42w
gRaitA/n93/xWyOUTj+d80UKxzf0Zsh6u0aQU7+vQNbTSOCjc0fe2DSCahwz
PAbdzI7fGsH83dKXoeiSGM1dG/Y0AsVB6b4h2jrTwddQsxE6Y3dv1JOmkWXi
m1LnbW+ETOPi7BNoLy8vGxf1RuAq0Flji+69qaRgvbURmo16+K3QX9jxXyO0
nBSEDnTmr5FCAzkcjyV+ypPol/WP1z2UaYSG7R+3fkdPZc8XOLqhEZatCOtp
Ry+/clMkdX0jUD+s9B5HM4Jk15ivxvEbHf/8t/xY4LrLissawaPF5rkOWv+C
m8eMKG5v7n+NoPOM5s3ZI9II84Pu3dBH/xd/NsKLB7p31qP/iy8bYf3iw0rf
sb9m4//Gjw3QcPNhUSX6GDs+bIDOspqrNWgJdvzXAMc/UrYcQH9kx3cN4Bkm
a+W/jkbWseOrBhg4NaZZjOVy7PimAeQfHAuwVKKRvez4peF/6+e/+KQBIoo2
C/3Ecmt2/NEAIvKix76iI9nxRQOY+ajgl0aesuOHBnAQKi9yQncKKzm9nq0H
pe3j0UvQQQxtL62Zeog89+bZYrTTzduan3/VQ/ArAR8LNKVnvnVebz0w5fbQ
Z7Zg/zwIWPW0qR7O+9+PmMb6jGlfNCn9Vg8zblFrF2P5uMqmXXRaPaxtC1y6
BX2uOddp9ms9CBWbCguiZ9nxS/3/2hMXcPti0tt62CowL9UZyxdLjMurvKyH
NRJX/TPRYSUDNOYzPP/LRca30atPPunJT6iHDR9krlxDt17JFr4VXP8vv45G
vrPjn3oIn75UtGQ7jbyLzlzZsrMe7HTF5YY1cL1k/7wToVwPnrGjXMo7aP/+
vlM9rNvisUlDB4/Pjg++wdaPffvcz9HIr+d76k871EGm3oGe5UE08p59/6+D
OWVSnNwXaWQf//MLu3bXwZM1BfpWF2hEnTbzQ0i9Dh4crLTzO0/7l/9cBxJZ
U3dnAvB6krTWW5W/Dvbfa55vgsfXy9A2uMpTB8ZJ6aff+9H+5SfXwT2lZR9j
0DbeEsY1c+tgxfwvaWHoOFvIKp+sBZLWuE3Xl0ZWsPOTa4FeIdLzy5tGaleP
JgoN1cKzyh88Pej73TnRfoO1sOe1b3QnWtopfplZfy34NfFRX6FlbZxvR/yo
BWm3IvMULxrhMTuc5txUCzZi8RGv0L+k5g9yNtSC3NBMzgu0pF3LIqVvtfB1
8Dk1EO0QnjgdR6uFS9f2W5iiA9n5z7VgrXZvbQL6dJ37p9N5tbBoHfcDH7SC
z58XhzNrodeCL28JOnef2zbVtFo4lpNxmg99tG6LX8XLWmA4js7Yo7+w84tr
oXnqgtOHszQyj53fWwuTPRXatu44H/W2NJWfrIVP5zp+f3GjkScFRyOuH6+F
uzpBKk/Qit7hofRjtTC4OPJ4Ijoz88sJXdtaKI2aERFAX9d/+W3oQC3Mzy/O
v+GK17PVnmrjltieiZN2YWifh/Kze9DVUd0CN9H3xgfqnSxqoU/O/8Yl9EN2
fnEtnHzTbGOM3kMROLdufy28i7i80QGdm9d1I8C4FlSXOhSfQKsd9VszF33P
Pvq7HbrtecQ9G6NaELq5TNwWLbV1teC4QS2YKWel+6Bnlx0zPKhfC613XNu8
0eYPDMnNPbXwcmWxnDN637LTe8f0amH0lcdhJ/RkRgsRQY/1Kn06gxbY2hFv
u7MWHuZY5h1CpwZTRBdq1oKjum5HpwuNnFrck7t0ey3onzJX+esTLV/az6jj
8fV4N/WiDYR4WhvUasHgITU6E83Fzn+uhesRDC5ZJ1xfcwx5ri/F8dv0fYmz
I46/pWWpkSj2BwgZ3UBXs/OTa0G780vRY3SKfh/TaDHOj4bjhx+gp2d8jgoI
4vzkbhsLR/+Xn1wLv4SvBJajVVmSEyELaqHL6/oIFf1nwR3pReit53++qkLn
LbmX7stXC1zzVOiV6JAjBUqhPLWQspbDmI5Wjo74XMFVC3c6+3/9dcXD7ksW
6IkO2ZIetBKPhvqf+bXQYXTlzF+z8AHzKtq91HfpIPq//OdaOHC8b+g7WlzD
xLptTi1YaInxvEdvup/Rrof+njs3NA/dPb6th8ZRC0Gvgk9+QEeOD7RsRJ8y
KF6Qjn52QcPL/DcNHNkfnM+Gftclp2hwSKptvgv6UW4VV/gvGqSM3Y346+MK
FjrKEzRgWV6xNf3bPnZ+NQ24ez/JyaJdDn8T9OuigefVZQHJ6Ccdgb7S32hg
9nXL/qfONHIxSr8gl0aDOK/RN/losVVzHyjV0KBzfKQlHT2fyVt8tJoGhd57
3d6izdj52TTYGrRnYD6O987jsSXCX2ggHqd4dhbL0851fNErpYFledDRMXSG
qtbOvBLc/sktyiha9C21ew5616RzzjQ6qLxuyeMiGoQl9KvT0WfyHgSeKaBB
WlOqUTma79uTjJZ8GlhYzF9ZhZ4TwcFwRdevfL6gBn2eb9vKb4DtqXTGL8Z3
fboKsR9pIPVe1eQdembkyULR9zQ4N1h9/Bv6REZZtVEeDe5LqFa0oX1r5oVk
5NJAQEn2bhPaUTlLoi6HBusMHfUb0RLV91MnMmiw0G7TkW3YXvsvjv1Cb2kg
Opyd+hBdmPFjSclrGsxKFt26+3d9qJ7+RnlJg5krJ0XeofN8NtaEvaDBUiPp
G6twfT1l56fT4OVqB66bp2n/8s9pMHhTzCYIr1cc549vxnUJAy4HGsXQIuYs
+jondLTDi8XoVnb+OQ1utLIW70XrsPPLaRgPjp2ah16X0C79wJQGDX9o5g/x
+iXEzi/H8/+u7ctGc36dktUypoHekbCpSrRG1akq13000BYbXV+C9mbnn9Og
e1Htgjfo3Sp2PoHaNDgm4aqph8ffYe/G0UNocMaO9tsercnOP8fxXzwWb4dO
uMw3KbaDBoEDd8pPok1ubxr8pkqDGOXpYlls73/56TRwGbie8BGtlNr9Vkee
BmOPr0Zko5PC7n7E5wpoHU8vpqAPhkY70DbQQC1a4524B418jf+Z9kkC62/W
U7/Sk0YKbkf1T/HQwCtRQSoDy095txqVcdAg2/4LfSmWO2ko2/pP1YBOk6rv
Z3SUmeTnufQa2JytLilyBtcr+/m8Bo5H7lNtdMD1YVFlkbygBhZJel7w2ofP
I199DxzlqIEYMeEuEUMaqZKlK9CmqNAQ/SmRZkAj1GGd7ZdHqVC1z+35GPq/
/HQqPNEUfDG+l/Yv/5wKpN3IezP6XmN8n14tFYI+ezhoo1n4/3NrqPBZKjJ0
P/o3O/+cCsv8eJW10B3s/HIqZKtcesaHXqSyt3VNMRVeJYqFOaL/yy+nwhhp
WuiL1hblFvtYSIWMAD3WaXSmwWT00QIq+Dsc/O6O7mHnn1Mhct+4Ig3dNTmc
uyebCuVSW97MoG84OUnnZ1KhXq5pxxB6mp1/TgX9VwkvR9HS1dap9HdUmHoh
JSGE7c2X0tvI+ZoKBrR3W+TRUuz8dCoseTr48y5un/1u9p5tAhXUZcKLktEP
hK7uePqACuI/P5AvaGahQ5jbPSqsZDqXPfh7fHZ+NhXm3L39iqWH1+OUN/3D
rlTwTJRUOLIHn4fY+dVU0HbTUUlCPwycd7vOkQpib81Tq9CU0Z8XeE9RIfZC
qjoNfZud/4zjsab6wDB6gfnEbjc7KigJO6w306eR4SURPflHqLCjk/nqMDqO
nZ9MBen1C+4dQk8y33x+c5gKFw9mu9ihNSlNvB9sqXAux+hmBJrGzk+mQn5a
/veH6K86twtvWFPB73KvcizaUjZKVw1dbxp/OQ49J29iqNAKyzlz3yeiD154
vFnkINZ3i2PNU/RF4x8FWpZUkBNMS7+BznvcIpRugeP/O/rwLfR3EXOb3eiq
gvgdkfp/n9dSL740p4Is7ZHiTfR/+c9UOF8h+O6o/t/nn5d9RkZ4vh3fFgej
d9FXhw0aUmGNqKB/KNp/aCyn0IAKcYMz38+hm+PyePr1qZC7TzrPEf1ffjEV
9sr8/RuYtH/5vTj+23qf1ON4F70KXtC8mQqfjrTP6UdL+FIfNilif+3czfiB
zojd652yiQq3fX8PdKAvberQi9pIhUc2pb8X43qqafKS9ZelQnNUrM0i9Jtj
yus50DEakk950XYp/SUvZfB4/Br7/noVv+CC7egRaeOXAuj/8oupYGifv4UL
TUI9a8LW43gX+rz9ux5le5zstqAl5u3fNI4+ltFky5SiwtDdpr2/0F+uqw88
QAPTAL80slBpNspyHRXsnvjodqM3eYqWDK6lwkttd8Ep9Fit4KIL6L7zwRa/
0d2ML5kb0F5n5ouw0EeyLuemrKHChxAX3Wl0JvVbWdQqKnSenysng/XjTJCc
9ZeggnXk8IQFOinkMrfxcipwO8QXmaBlQqZLjMRx/h8MCrVF72imZqUtxf64
7nwyFE1h5z9T4YRqpcN9vD5t9h3N3TOXCnPDbQ5+w3L9o/lLPThwvfHL3EtC
v2PnJ1fDid5v9AS0XITh2e7f1cC1Mmbob/kW8Rdz5KarIWLHY4kL6P/yk6sh
l+vUgn1od8GdhWMT1XDv1fTy/WjuUAnbq+iur5d+maHv9PwUmR6vhutnZM8b
o6U9EvmlmdUwbdX6YTva9HT3k3Oj1dCYu0LUEs1X6fyKC21AN75t/fd8mmvO
pjGq4XJ0k8lB9M90r7jt6Fu8rb4H0A3s/Odq8K0Rn/RGZ3lbjN+hV8Oz+tLn
V9EuX7bxTg1Wg9H1Vz+D/vYv9VbJJfSr8m7vkL/1le2eVzdQDcvFLi+PQAeY
XKuv660GDxH7kcfo7Y5JMto/q6G6n/XWHr3P7/WE949quDP5JsEJHXlS4Xd/
RzXUOq6o9EMfZ+dXV4P4whtHj6MVxYIt35ZX/2/9xnMUz67KqIbvr4PXm+D1
S0ZBa5Dxthos4NY7D/SnZX6JminVwOdXNnsLrWr4SXMiuRrWtttbu6L/y8+u
hkOW/FEju/F4n7qO1N2vBj1jL6Y5llN+cAlvvoftFfpRY42+lHpgHe/dapgw
OrwE79tE+/DknJBoLGclP9VEc43c4TgaUQ2ifH2jZ9H+KwdTg8JwvJp7Sw3Q
R7dTfGVD8fidnlsU0MGmbxLlrleDzJOu+RvQShoit8qvVoNPpQj9b/n7/LDU
wKBqUOMMqm7A+rXaRh0yCqiGELstO3jQPUKcA5bnqmFb636vSV2cDzs7n1f4
VoPNrUi+cXTmyIH+UO9q0CnfQMtG/5d/Xg1xB/foUnZif8XQ5vZaV4P6Mbvg
fnzeLm4viUkzqwaHjjUiT9C87PzwatDMyl7yTJtGLrDzs6uhOyte4AXBeIP9
+/rX//1+IMv+/bwKHOx2uH3E7ecuNN118V0VWNDEb+ruwueNhCUJ+55WwfG5
68qvY312ba41doiqgiD7w1f70b/XR3pyulVBDadV6N/+MFtukBNjWQWLpiW1
snG8TzAaLvubVMH6L+7hvHh91DxxbMWffVXwjKYnuwj9svto7lX9KmgQeDhv
A/oq+/f7KjDcOeuog9eH82b5iqabqmB/+B/Vj+g5QKXLbqyCXdT+FdnoRJlr
i3/IVMH8m8KMfLR59ax1+foqGCo6d6MPzWDnx1VBQfjx/bI4H5ew89+qwFmy
qO/v9Y8aWf5bgb/qf9fHt4ONOhd5q2CB/+XSFegF7Py3KrBOd1sojuZg57dV
wt29u9zT/8YzFG8y1l4JF14r7fDC8nj2+4VK0He62vr3+qHS+O4ejVoJRd7p
26+jz1R7aQ6UVsLabyd1PP5ez9jvFyrhlX9f6Pz9NDLi2FvQfLQSWLJ2TkvM
aWT56jbRhzaVsGUN66Q62ov9fqESDk7YRsqhtWNNe4+ZVcKJRR4q0uiH7Pyg
SojfqkxC0b3s/J9KCI7bWhmIbn1mWTOiWQkP/TMonuj62Z36X3ZUguTHvHl/
LcjO/6kE8rGyww9dxs7vqQQLju8fndAzTvXfNihXQtubPJ896KfXb8rNV8Lz
Kf9YZYDef411THFzJahu2N9hhE6+xpe9ULESqv3jN+9FR7Hff1SCpsv55Ypo
oxBhRyPpShC3f7fbBC2u6nZoUAr7I6ch7SA6bj/H/ZZ1lbBsgvbKHG0epFNl
KYn9fSJO1gxNtnWGlElUgvuFBXOeoKk7SaT94krIWtzZ3Yfe+K7Kv0ewEu7V
hHR+R99nuXdN8lfC6ncnbo2iW9jvXyphOIylsM0C76/s9ysVoDqz3crfEtv/
UDZI4GsFtA/n2RpgOUh/cO+kVIDgz67PouhZ8yCrfV8qwPmJ4hoBdLZ+AefO
4gpYWSEk/rf8PPv9TAU8No7j7MLzyc15P0nJroDPh75wpqONzdfsC8uqgDeH
ttlnoZ9VbDmSklkBxyn7d+ehg01+OYZnVEAj9fmLTLSFvnpCe2oFbPRtj/nb
3l+WL5XCUyqgXr3c/iO62i1cNvl1BRx7Y5xdgFbPUd48F+3/cJEXoJXZ+T0V
oHYzIv8TeiycOVn2ogKMVDgTW9GxVQfXLn1aAaOztzUH0afY+T8V8G37y4s9
6Hcq44vF0FfeHuD627/XrzQI1T2qAD+75JIx9Cp2/g+WSyVc48D2h6sLX1SK
rAD7T9c2lGK5ycpoGfGICog99/BMJfoBOz+oApaO6ow3okUCkwVUrlfAjKbQ
75K//cN+f1UBB38uVJ40pZEJt+cKrvsqoMBXjiWBthRRmuu1B8+/5oaqNlrg
63dXU90KWC4du84GPcB+v1UB19bXHTZHu2i0BPiqVUDUtTNOGuh7DJ02O8UK
WBNwvOAaem1r+IdchQqgv9M4cxvteV/K64489n/bEaHwv8ePmTojtLECFnM+
iwxD53K66YpJV4Bcpil+cT5cCYkMWVsBNTnpI1noWHEBG701FXBInBi9QavF
ft54eHUFvHheFZ+Cbn+ibrZyVQUM1fXPyUC/36c156R4BRTLlR16jgbWi/fC
IhWwKnZVigva6BAFnBdXAHflsSXOf/ff9LVJUrgCZE/Pv+OK3hQW/HDPogpo
y6i5cQQdGBQUz8VTAa+bP87tNcH7m+Zeig2rHHjMZQqb0JXVyWMOE+Vw9Of1
Zw1oi/5LrKWj5dD/eeRIMpra3biOZ6AcNJTtrSzRz9nvB8tBZtfCc4nouex/
z6Yc0ltkFA/geunbI7P/84lyEBTp+ZaE5mX/ez/l4P1pKiYEHbbpWqKBRTmY
Br+5fx79mv3+sBxSTq3riDuA95dRu7Y0qXI4fKd2c9j/19V5x9d8v1Fczaqt
do2gthB7O/YetYXYe++9RYxaVas2qb1qhxjf5EYSQtSIvVUQBFeuIDfq9+n3
5Pjjl/rned2b5o7v+Hye55z3MXX2pf0CL3lcsJ6lzH2jn6kzVkizxSffBWvi
3QmO/qYuYs8XL1gT/AOH+5raZc8XL1i1j1S71dHUXiMW+F9IiLAit5db8sL8
vfL2/DDCapurS8MP//39IY8vBMZFWBv/fnYthXl+nia+4cveRlinvf0HvjeP
H7TngxHW0fZdPFea+pJXqQ1/XIywzvq4m5U1zx+Y1ffDsrAIK8e4ht3amDqf
Pf+LsF7mbni8jqkn/Hgj3/PACOvHG5tq1zV1J3u+F2H9snFg93ze1zDEnu9F
WFn+2DPAs6t5vesChpxpGWF1XX6oUglT+zWpMyZjtQjr4Zx73T6a+oY9v4uw
XvVynUzR4xoK2vOPc9azbKfWz15t7ne2viDMOl94ac3358x60tYPhFnWrNlX
Ys6b9VSB7UsGbQojz8HUd8Z9CbkxLcxKWX1y6kjz/Lx2/z4siY9i1s/DUj0d
8ynU2l/Tw/t5hFk/r6+evkpsqPWiWYPI4aau+nz3I9/oUKvi6owze5t6VM2g
0dvuhlpHrYIr1pj60NUbbVqcCrXmFRl1PdH8vS45Vp0stiXUuhgX3+Uf8/fK
9vg4MOPaUOtZqr6/fzB1V6/s256vCLU2TVgwL7N5/gZbPxBqzRj+Mvalebx9
jaCyM8eGWufaza5ZxNQjtmxf0dM71Aqp8SYyu3l+gD1fCLVy7lg0rLmpv668
UtujeaiVYrL/mTKmvt1tbsNO9czzfafm/e/9z7fnC6HWz6kOLGpr3m8Ru79/
1vpnze9eVSPN9dHu35+1nF5PMqQ09SS7P3/WWnjp65TRpj5i99/PWq6af8fV
/NusT+z+7lnLZ9SnCSNuXEMuuz8WYmWudSZdmivXUG3/uC1ft4ZYezy9U/S5
bF7P8+ne1daFWGUOnxrY19Sb7P5XiDVu291i202d3u5/hVgdV4Q1Lmrq+ynS
L0KPECtFg8XJr5m/V8vub4VYdydkrPjR1Ot3Ns1+p1OI9d3dkaczmudPPezx
3tkuxGobigOpTD3K7l+FWKvyFzyS3NQthnldSVUzxMoZW/vxNlOXejXpWupq
Ida0WZtunjF1c7s/FWIVbV7uS6CpIzN6Vr1XIcSqOvTr9rOmbmP3n0KsKw1z
dhtr3t85u/8UYh09cODQVVMvq/5mXLbcIda+EtuKRJh6y9G9h+rnCLEWvBpz
9bapT1dMlrFa1hBr77T5n7NcNftZuz8VYnUp0afCTFMvydy20rbnDuvq/IiE
zKaOb3r2fJMHDmv05lxtmpm6Qa/YRn1vOKx0F64vWGbqgcu7F79y3mFNHNrq
32mmzmH3rxzfvp9ev6apmb+0w0rctHleR/P3t6duWGywh8Oq9ffHyQ3N80u2
eFW7YG6H1e9Iv7oOUwf9u+jioswO60GJoR73TX3e7m8FWxxvmfVc1MLN7V8G
W5bn6z2xUdfg0epNxtBnwVbzqqfq/3T9Go6/SOlo/jTYijyz/HBeU4+y+1/B
VuN39YLLmLqf3f8Kti7t8E94Z+pKf5b6O21ksBV8b3dgNXP83Lf7W8FW9bVt
2lc09aS04fPXnQu2mr0JC6ll6uTHqt1NFxZsvRtyZr+PqZ/Y/atgq9iamn1m
mTrWK+jHvw8GWx+XFkvmberI66dz/7o/2CoEz5+HmvqU3Z8Ktnzqu55ON/X2
ORdG9NwZbE374WrMBFO/s/tPwVbfxlnOlDR1Qbv/FGw1TZbO9/ub5vzpMD/v
3gnB1rC3paOrmrrZlSbNnCOCrUGpP7/MZeqFdn8p2KpS1Ccgj6lD7f15sPXg
x4e1nPev4Wd7/xdkvWjhmfPNS7OftPd3QdaKV6E9kr82x6+9fwuy1p772j2n
qSfY+7Mgq8RgzwntTT3Q3h8FWeEe6ee53lxD30I1+yTvGGR5VXYEn35r1r9T
z1W+8UuQVX9kjvWHTZ3S3h8FWTvXZCgaYeqrv73KMruJ+f25qx3p312Dw/an
Blm/9y3et6OpD9v+0yCr1svqdduY+kamThnmFw2yPEtkfznN1JV3djm+vXCQ
NbXC0u83mzrS9p8GWZtP9Zi01dRpbP9kkPV6z+w+50xdyPYXWtbAjnvvFXtv
zjfb32dZ61Y2Kz7S1OdzNW9z87VltfGdXXGcqfc+TDPx0yOL+hlTN7P3b5a1
vFWk770P5vmHXbmydbGsDv1TdKzw+Ro6d5x5LryaZU3enGvXDFNPmP7XgJP5
LMunWd4saxLM+dd07vAhb89YB52lHK4vZr1m7z9OW1F18/33Dxvs+/tJa/yi
Jz7hxaOQzL5/n7Riwgpum2rqGvb9+aRVc3vq+CUlorDDvj8GWp/C2zb3Lh2F
S/b9KdDaPaTa8dtlo/CXrZ89YXUp+XxVunJR+NvWP5ywpr0/9OOS8lHIYOsb
Tlhjel8ZuatCFDrZ+oIT1rge+btmqRiFnPb97XgSXyUKZUNP3VpY9rjllWrd
js61olB49MDRizIdtxo+v3UltnYUutnz9wBrXYchzcsjCtH2fD3AyvOw3yeX
qa/a8+0Aq+6XJ87DTaPwnX1/PGbtvJKuxLp2UWiQM11E+MJjVnv7Jwrzz+8/
F9PXPH4kTb+NHaKQzb4/HrM6HTl/LV+XKEy37x9HrXHzM0wNGxmFvvb19bA1
Jdv+xo8nR+EH+/pzyKrUxLdiE98oXLfPz4PW8TXNXHd/j0IX+/g9YPk9+GV5
8j3m80766UBgCybycehxJ38f+v0i/P9D//+Z/PvQ31/N1we9vpJ8/dDr38z3
B72/Lnz/0PvPyc8H+nxi+PlBn18iP1/o8x3Dzx/6/Kvz+4G+n0b8/qDvrwy/
X+j7Hc7vH/r+C/P4gI6P5zx+oOMnjMcXdHxF8/iDjr/TPD6h4/MXHr/Q8ZuN
xzd0fB/k8Q8d/5V5fkDnxxGeP9D5s4DnF3R+Deb5B51/93h+QudnN56/0Plr
8fyGzu97PP+h8x+8PkDXh0q8fkDXj6y8vkDXl1u8/kDXnzq8PkHXp8e8fkHX
rzO8vkHXt4u8/kHXv3u8PkLXx4y8fkLXz/e8vkLX1+G8/kLX3zG8PkPX51m8
fkPX77m8vkPX9428/kPX/7K8P0D3h8u8f0D3j9W8v0D3l468/0D3nxW8P0H3
J0/ev6D7l5v3N+j+doD3P+j+F877I3R/vMn7J3T//MT7K3R/fc37L3T/zcD7
M3R/nsP7N3T/fs77O3R/r8P7P3T/H8H1AbQ+mMz1A7R+COb6AlpflOD6A1p/
TOX6BFqfXOP6BVq/RHB9A61vKnL9A61/DnB9BK2PhnD9BK2fPLi+gtZXY7j+
gtZfrbg+g9ZnyZrZ6zdo/baG6ztofTeY6z9o/RfO9SG0PtzD9SO0flzL9SW0
vrzK9Se0/uzK9Sm0Pr3J9Su0fu3A9S20vq3E9S+0/u3E9TG0Pp7C9TO0fvbj
+hpaX2/j+htafzfm+hxanz/n+h1av2fn+h5a3+/l+h9a/0dzfwDtDxpy/wDt
H37m/gLaX6Tn/gPaf5zh/uTb9+PH/Qu0f/mX+xtof1OW+x9o/7Oc+yNof/Sc
+ydo/5Rulb2/gvZXDu6/oP3XFO7PoP1ZD+7foP3bdu7voP1df+7/oP1fde4P
of1hf+4fof3jKe4vof3lVO4/of1nfe5Pof1pO+5fof1rDe5vof1tMe5/of3v
U+6Pof1xHe6fof1zNu6vof21m/tvaP9dkvtzaH/+mPt3aP++lPt7aH9fjft/
aP8/nv0BqD/Qi/0DqH8wi/0FqL9QlP0HqP8wiv0JqD9xk/0LqH8RyP4G1N8o
wv4H1P84yv4I1B+pyf4J1D+pxv4K1F9JZP8F6r+UZX8G6s/kYv8G6t8UYH8H
6u+0Yv8H6v8cY38I6g+tYv8I6h/x/n0B6i+52H+C+k8Z2Z+C+lP72b+C+le3
2N+C+ls+7H9B/a8o9seg/ths9s+g/tlc9teg/loV9t+g/tsz9ueg/lx79u+g
/l04+3tQfy+Y/T+o/xfN/iDUH6zF/iHUP/RnfxHqL6aeZ/cfof5jMPuTUH8y
O/uXUP9yMvubUH+zJPufUP9zM/ujUH90LPunUP/0PfurUH81G/uvUP+1O/uz
UH/2C/u3UP+2E/u7UH83H/u/UP/3T/aHof5wJ/aPof7xCvaXof5ycfafof7z
cvanof50IPvXUP96NPvbUH97K/vfUP/bzf441B+vyv451D8H++tQf/06++9Q
/z2R/XmoP9+N/Xuof7+Y/X2ov/8X+/9Q/78L5wPQfKAK5wfQ/MCP8wVovnCa
8wdo/pCqgz2fgOYTIZxfQPOLSM43oPnGMc4/oPnHc85HoPnIVs5PoPlJZc5X
oPnKfc5foPlLE85noPlMN85voPnNVs53oPlOIc5/oPlPR86HoPnQes6PoPnR
Yc6XoPlSF86foPnTfs6noPnU90Ps+RU0v7rC+RY038rB+Rc0/3rI+Rg0H3vK
+Rk0P3vH+Ro0X9vK+Rs0f2vC+Rw0n5vC+R00vyvI+R403/vI+R80/yvH+SA0
H5zO+SE0P6zN+SI0X9zB+SM0f5zO+SQ0n/ye80tofpmF801ovhnA+Sc0/7zJ
+Sg0H/2J81NofprA+So0X+3K+Ss0f93N+Sw0n/2e81tofuvH+S40313K+S80
//2L82FoPtyA82NofjyM82VovtyF82do/pyqmD2fhubTrTi/hubXRznfhubb
6Tn/hubf5Tgfh+bj3pyfQ/Pz2ZyvQ/P19Jy/Q/P3c5zPQ/P50pzfQ/P7UZzv
Q/P9E5z/Q/P/UtQHQPqAV9QPQPqBx9QXQPoCi/oDSH9QhfoESJ8wj/oFSL/Q
j/oGSN8wk/oHSP/wA/URkD6iPvUTkH7Cl/oKSF8RSf0FpL/YQn0GpM9YT/0G
pN+oTn0HpO9wUP8B6T88qQ+B9CH+1I9A+pGK1JdA+pLB1J9A+pPV1KdA+pQ2
1K9A+pW61LdA+paZ1L9A+pcfqI+B9DFpqJ+B9DMjqa+B9DWB1N9A+pt71OdA
+pwY6ncg/c5o6nsgfU9G6n8g/U9H6oMgfVBp6ocg/dBq6osgfdEP1B9B+qMk
fRKkTxpJ/RKkX6pKfROkb/Ki/gnSPx2jPgrSR7WifgrST1WmvgrSV12i/grS
X4H6LEifVYr6LUi/tYf6LkjflZr6L0j/dZz6MEgf1pv6MUg/FkN9GaQv+0j9
GaQ/q0B9GqRPy0r9GqRfu0h9G6RvG0D9G6R/K0t9HKSPa0D9HKSfe0Z93bfr
Y2Hq7yD9XV/q8yB93kHq9yD93g3q+yB9nx/1f5D+L4D6QEgfmJ/6QUg/GEZ9
IaQvDKT+ENIf5qM+EdInPqZ+EdIvzqS+EdI3NqX+EdI/fqE+EtJHxlI/Cekn
j1FfCekro6m/hPSXFvWZkD7Tj/pNSL/pQ33nt/M3DfWfkP6zK/WhkD40ivpR
SD96k/pSSF9an/pTSH/6hfpUSJ+6mfpVSL8aR30rpG/NTP0rpH9dRX0spI+9
TP0spJ/1p74W0tcuov4W0t9eoT4X0ueWpH4X0u9+pr4X0vduof4X0v+epD4Y
0geXpH4Y0g+HUl8M6YtLUX8M6Y+/Up8M6ZN/p34Z0i+/pL4Z0je/ov4Z0j8H
Uh8N6aMbUT8N6acnUF8N6auzUX8N6a+fUZ8N6bNTbrL125B++7tHtr4b0ndv
pP4b0n+z/3UF0oez/2W+jyT9+E3qyyF9eRT155D+3If6dEifvpv6dUi/np/6
dkjfvpL6d0j/PpT6eEgfP4j6eUg/H0J9PaSvv0z9PaS/T9LnQ/r8JP0+pN+v
QH0/pO9P0v9D+v929AdA/oAt9A9A/gHQXwD5C+rQfwD5D5rQnwD5E8jPN99L
kn+hFv0NkL8hNf0PkP8hG/0RkD+iKP0TkH+iAf0VkL+C/H9zHiT5L3LQnwH5
M5LTvwH5N7LQ3wH5O3bS/wH5Pyz6QyB/yBD6RyD/yDn6SyB/yWD6TyD/SUH6
UyB/ygj6VyD/ynT6WyB/yxD6XyD/y3dO2x8D+WMm0T8D+Wdm018D+WtS0n8D
+W8y0p8D+XMm0L8D+Xfm0t8D+Xvy0P8D+X+O0x8E+YOO0j8E+Yea0F8E+Ys6
038E+Y/S0Z8E+ZPy0r8E+Zfm0t8E+Zt20v8E+Z9G0h8F+aPm0T8F+acG0F8F
+au20H8F+a9S0p8F+bO2078F+beS/F2Qv+s5/V+Q/yvJHwb5w3LTPwb5x3rR
Xwb5y77Qfwb5zyrSnwb50y7Rvwb51yrT3wb52+bS/wb5307RHwf545Klt/1z
kH+uOv11kL9uA/13kP8ukf48yJ93gP49yL93jf4+yN83i/4/yP93lP5AyB/4
A/2DkH+wFf2FkL9wEP2HkP9wCP2JkD/xEP2LkH8xK/2NkL/xC/2PkP+xLf2R
kD/Sm/5JyD+ZMo/tr4T8lSXpv4T8l9H0Z0L+zJr0b0L+TYv+Tsjf2ZL+T8j/
+Sf9oZA/dCP9o5B/dCr9pZC/9AL9p5D/dDH9qZA/9ST9q5B/tTL9rZC/dTf9
r5D/NZj+WMgf+wP9s5B/9iL9tZC/tg/9t5D/9iT9uZA/14v+Xci/O4b+Xsjf
O5v+X8j/O5D+YMgfXJT+Ycg/7Ka/GPIXp6f/GPIfe9KfDPmTS9G/DPmXN9Lf
DPmbb9P/DPmfC9EfDfmjN9E/Dfmne9BfDfmro+m/hvzXTenPhvzZg+nfhvzb
y+jvhvzdtej/hvzfbekPh/zhQfSPQ/7xBPrLIX/5z/SfQ/7zaPrTIX96ffrX
If/6YfrbIX97kv8d8r8/oj8e8scXpn8e8s8vpr8e8tdnp/8e8t9voD8f8ucn
t/Pdbn7rH0ylvx/y93+i/x/y/8eTDwDxAU6THwDxAy6SLwDxBYaQPwDxB+aS
TwDxCaLJL4D4BTvIN4D4BqvIP4D4B13JR4D4CDnIT4D4Cc3JV/j2fjzJX4D4
C8XJZ4D4DKHkN0D8hsLkO0B8h0HkP0D8h9Q2X+wWxIeoR34ExI+oTr4ExJc4
Q/4ExJ9oTT4FxKcYSH4FxK/4QL4FxLfwIP8C4l8kko8B8TH2k58B8TNOkK8B
8TUukL8B8Tdekc8B8Tkmkt8B8Tvyku8B8T18yP+A+B8R5INAfJCH5IdA/JBZ
5ItAfJGM5I9A/JHG5JNAfJJD5JdA/JLh5JtAfJPM5J9A/JNG5KNAfJQi5KdA
/JQS5KtAfJXT5K9A/JUF5LNAfJay5LdA/Jaa5LtAfJdT5L9A/JdN5MNAfJiN
5MdA/JjB5MtAfJnH5M9A/Jl15NNAfJo05NdA/BqLfBuIbzOO/BuIfxNOPg7E
x7lPfg7Ez0ni60B8nQTydyD+ThKfB+LzdCS/B+L3jCHf59v504P8H4j/k+JP
mw8E8YEykR8E8YNuki8E8YV+Jn8I4g/VJJ8I4hNVIr8I4heNJN8I4ht5kH8E
8Y8CyEeC+EhlyU+C+EkvyFeC+EpnyF+C+Ev3yWeC+Ew1yG+C+E2p7TzfuxDf
aTP5TxD/ySIfCuJDcb54F+JHlSZfCuJLpSF/CuJPHSWfCuJTbSK/CuJXJQ+z
+VYQ32ov+VcQ/+ot+VgQH+sB+VkQP6s9+VoQX2sd+VsQf8uXfC6Iz3WE/C6I
3zWUfC+I71Wf/C+I/xVNPhjEB1tLfhjED3tBvhjEF0vij0H8scfkk0F8sivk
l0H8Mi/yzSC+WTj5ZxD/bAz5aBAfjfOF+xA/LRP5ahBfbQn5axB/jf3zBxCf
bQ35bRC/7RP5bhDfjf31hxD/jfvzJxAfjvf/aIgf50++HMSXm0f+HMSfc5FP
B/HpCpNfB/HrXpNvB/Ht7pN/B/HvwsnHg/h4c8jPg/h5k8nXg/h6r8jfg/h7
w8nng/h8KYbZ/D6I35eVfD+I71ef/D+I/9eZfECID/iZ/ECIH1iLfEGIL3iO
/EGIP0g+z3OIT9iK/EKIX1iDfEOIb/iE/EOIf1iUfESIj8j1y3OIn7iLfEWI
r5iH/EWIv+hHPiPEZ/yD/EaI39iHfEeI7xhP/iPEf+xOPiTEh3xAfiTEj7xG
viTEl8xN/iTEn/xCPiXEp+xPfiXEr2xFviXEt1xG/iXEv7xNPibEx/QiPxPi
Z54jXxPia+4hfxPib94mnxPic54lvxPid24i3xPie2Yj/xPif54mHxTig+4n
PxTih3J99QLii+YjfxTij24jnxTik14mvxTil64k3xTim6Yn/xTinybxUSE+
am/yUyF+6mLyVSG+ahJ/FeKvviOfFeKzliC/FeK3FiTfFeK77iL/FeK/zicf
FuLDDiQ/FuLHTiJfFuLLziZ/FuLPcv34AuLTFiK/9tvn0558W4hvW5f8W4h/
O418XIiP+478XIify/VnDMTXvUj+LsTf7UM+L8TnfUR+L8TvXU++L8T3rUP+
L8T/bU4+8LfPz0F+MMQPnkO+MMQX7kX+MMQfvkU+McQnbkt+McQvDiLfGOIb
NyL/GOIfx5KPDPGRM5OfDPGTW5OvDPGV/chfhvjL68lnhvjMw8lvhvjNj8h3
hvjOh8l/hvjPL8iHhvjQD8mPhvjRyRrbfGmIL72K/GmIP12KfOpv16uH5FdD
/OrR5FtDfOsA8q/xjX9NPjbExw4iPxviZ2cnXxvia6cnfxvib28knxvic88g
vxvid48l3xvie+ci/xvif2ckHxzig58iPxzih8eSLw7xxbeRPw7xxyeRTw7x
yX3IL4f45b7km0N8827kn0P88xvko0N89Arkp0P8dK4PzeeVxFfn+s/USfz1
lPb67hXEZ99HfjvEb/ck3x3iu/ck/x3iv3N99Rriw3uQHw/x4/3Jl4f48kXJ
n4f48/nJp4f49H7k10P8+hHk20N8+yrk30P8+3vk40N8/Jvk50P8/Avk60N8
/e3k70P8fa7/XkN8/ubk90P8/qLk+0N8/xLk/0P8/07MB4DyARKYHwDlBzxk
vgCULxDD/AEofyAv8wmgfIKjzC+A8gueMd8AyjcoxPwDKP/gX+YjQPkIvsxP
gPIT7jBfAcpXoD4nFspfmMF8Biif4SnzG6D8hpzMd4DyHUKZ/wDlP1xkPgSU
D7Gc+RFQfkRT5ktA+RI1mT8B5U8k5VNA+RTf5bbzK6D8ii7Mt4DyLaj/iYXy
L/owHwPKx9jL/AwoP+Mt8zWgfI2uzN+A8jcCmM8B5XNsYX4HlN/RnPkeUL4H
9UGxUP7HGuaDQPkgbZkfAuWH+DBfBMoXucb8ESh/xGI+CZRPkp75JVB+yTjm
m0D5JquZfwLlnzRkPgqUjzKR+SlQfsob5qtA+Sq5mb8C5a80Zj4LlM9yivkt
UH7LKea7QPkuvZn/AuW/ZGA+DJQP84z5MVB+TALzZaB8mY3Mn/l2fL9lPg2U
T+PP/Boov6YA822gfJvSzL+B8m+ov4qF8nEqMj8Hys/Zw3wdKF8nhPk7UP5O
NubzQPk8TZjfA+X3rGK+D5Tvs435P1D+T3HmA0H5QNmZHwTlB71ivhCUL9SW
+UNQ/lAj5hNB+UTzmV8E5Rf9xXwjKN8oBfOPoPyjpHwkKB8pmPlJUH7STuYr
QflKSflLUP5SJuYzQflM3F/GQvlN55jvBOU7uZn/BOU/+TAfCsqH4v4zFsqP
SsqXgvKlkvKnoPyppHwqKJ8qgflVUH5VZuZbQflWTZl/BeVf3Wc+FpSPRf3b
Gyg/6ybztaB8rcnM34Lytz4ynwvK55rL/C4ov6sj872gfK+TzP+C8r9+Yz4Y
lA82gflhUH7YIeaLQfliX5g/BuWP1WE+GZRPxv35Gyi/rC/zzaB8Myfzz6D8
s/zMR4Py0XIyPw3KT6vAfDUoX60+89eg/LV/mc8G5bPlZX4blN/G/f9bKN/t
LPPfoPy34syHg/Lh6jI/DsqPi2e+HJQv95r5c1D+3GHm00H5dOOYXwfl11Vm
vh2Ub3ea+XdQ/t115uNB+XhvmZ8H5ecNY74elK93gvl7UP5eAebzQfl8M5nf
B+X3LWG+H5TvN5L5f1D+XwfmA0L5gJuYHwjlB/ZjviCUL8j+yVsof/AM8wmh
fMKizC+E8gvvMt8QyjdswPxDKP8wkvmIUD5iOeYnQvmJkcxXhPIVU96w8xeh
/MWNzGeE8hmrMr8Rym/cyHxHKN+xF/MfofzHjMyHhPIh3zI/Et/yI5kvCeVL
bmP+JJQ/WZD5lFA+5R3mV0L5leOYbwnlW95l/iWUf/kX8zGhfMyazM+E8jPb
M18TytdczvxNKH9zMvM5oXzOT8zvhPI7k/I9oXzPE8z/hPI/A5kPCuWDbmZ+
6Lf18zTmi0L5oqWYPwrlj05lPimUTxrA/FIovzQP802hfNNyzD+F8k8LMB8V
ykfdyPxUKD81KV/12+tpzPxVKH/1MvNZoXzWS8xvhfJbPzHfFcp3jWf+K5T/
mof5sFA+7FXmx0L5sZ2YLwvly7Zn/iyUP1uI+bRQPm1N5tdC+bVJ+bZQvm1S
/i2Uf5uUjwvl4ybl50L5udeYrwvl6y5g/i6Uv1uf+bxQPm9Sfi+U3xvBfF8o
39eP+b9Q/m9v5gND+cDHmB8M5QdHM18YyhcOYP4wlD/chvnEUD5xUn4xlF+c
nvnGUL7xduYfQ/nH9ZiPDOUj/8D8ZCg/OY75ylC+8jXmL0P5y/uZzwzlMyfl
N0P5zYHMd/52/DRl/jOU/9yQ+dBQPvR55kdD+dGhzJeG8qXLMX8ayp+exXxq
KJ86HfOrofzqr8y3hvKt+zP/Gsq/tpiPDeVjf2R+NpSfXY352lC+diLzt6H8
7aHM54byudMxvxvK727FfG8o37sP87+h/O8uzAeH8sH9mB8O5Yf/zHxxKF+8
CvPHofzxTswnh/LJMzC/HMovH8F8cyjffB3zz6H886R8dCgffRDz06H89CfM
V4fy1ZPy16H8deqf30H57JmY3w7lt19gvjuU7059sqmT8t8TmQ8P5cN/ZX48
lB9/lPnyUL58HubPQ/nzLZlPD+XTH2B+PZRf78V8eyjffs3H0w3qpXGi7cjq
W783tcdbj4pFv3eierdW+3K+Csd49/Wz10x9qsnoPodfhsPpTrkxIq0Tqfad
aX/Z1JG2/tmJY7fO3J/9Ihx+jVLt6vyjE0Oa3L/R9WE4TuVb2bB1difWPejS
tNeDcEzrXSQ2NocTa1O4/L1Mnfmf2/GjcpvHvbeVfn8nHNG2vtiJelPSxhY5
Eo6Ttr7XiSKNWhVo/mc4ZmSJCMpSyQlXjX9vDDC1O8vinekqO5Hpwrkj+01d
tnujtp5VnJjRqnNIDVN33/gpffbqTuSyN6zhGN6s+cQvNZyIWNQirLB/OK6v
mbJrSE0nvtTqs6C4qe8VKBMWYOo/3iTWTjTPH/irX6Y8tZxw973V/Lqp89r6
YieG/rlzaH7z/Lo1H+YYDSdab+iWdpd5fLxnTMrTpt5QbfWJPqbe3ODTX3Gm
ntM1vPAvpu55e0q+2nWcyJcsdXBHU6/OuaBrm7rm+xn1ecLqzeEo3dk3blo9
J8Z3mjc0fmM4uuT6lHjL1EN/C9h5xdT9TqZ+lL++E/cK3rpw3tTNfhtWwNfU
Z3Pd7tDL1Dk3+W8q39B8vkvafeqzLhyBeeq7NjR2YkuxOZVrrA3H1bIHjvg2
cWLZ+Gq3XWvCUbzwrkwNmzqRM+W9Ea4/zPFyosPoic3M+3+ypUvF1eF4beuf
nbBxBSvCEdfLY0E9bycOpR/zKHZVOMIDX87r2MWJK6u2ZR1q6hu2PtmJy1fb
nAxYGY7sWbxXXDD1ypztJ9U19eUiWy487ObE4nZBOSuaepOtTzbvL+Xyd/uW
h2N/UZ8C601ddFx4VZi61Ea/fddNvbvS3VUepn777LaPR08nKljf7ctt6sTH
p/dk6+VElUphu/P8Ho5cXrk6Ok39NMOk+g9+C0fovnDf0r2deJep1Mlzpl4U
s/V2J1M3Sqjd/KypG1eIz7zc1EUuzBm92NQrbf2zE73G5z0waqk5P59UuNOv
rxOlByRcamrqyOZzsh00dbHjw9PVM3VlV7I8r0y9JvTx4B9NnaZz6TO1+zmx
dEKe7VFLwjF6Qanhe/s7kTqqwspXpvb//W7s+YFOvJrY1HuXqd/HjE9cPciJ
yDvtuhUw9ban5bY2HuzExU8/RbgXh2Ohra92IsXcdBe7mMcbe32fM3q0E136
1njY2jz+pfHvVxImO3HndObIH6aa76d9gbGNpzqRLPtPu6pMCkeWAcO7557m
RMPh0VV6TQxH7OcMU36c7sRqn48vC5m6hK3PduJ85Z7FWo4Nx6Xitd0rZjux
/cbFyGcjw3Fo4vTbKXydqFssqN9JU4898K5aG1N/rPKg8iFT3xlSzOOYqa/V
9m/d3NTLl2UpnNLPiY23W/sdHB6OZ2vcBavMdeJBkSlHdpp6n6ttx19NHZuy
fIPVprbSumaGmzomsFCD3qZePqTXoJ/mOTFy2Z97y5j6sjOuYuf5TrTr4zm6
qakffgpse2aBE4XbDpk6a1g4klcZ3dvzVydWbFnt/aOpnxdLMc3X1DkeTerz
eaj5vGpuapFsofn+Wmes/6+pu35pcrTUYifuJ9uS5uHgcPzhda7nzN/M9SfE
9dHRLxy7UcxxaZkTNo7E1J7vBzV597sTLX/v8vByX/P9eb344+IKJyoem7F6
Wy/z+dn6dCfGxAb51PAy34etP3fC558a7QsmM+fv4sB9lwOc2Pom5Pysf8Ow
Z/u6wjEnnHgyot2iPKZ+aevPzfmZuNrySwjDeFtf7kSDhE0B9d+EwStNueml
zztRIrLZ0gmxYYi29eVOjIhuuXXu6zB09clVesAF8/jjOpvTvwrD0NmH02y8
6MQe3zcxITFhSG7rz51IXyR5h4svwvCqf2y33VFOpPnlSepfnoRh9NsFxYOv
m9f/cNLd+IdhGGbrz83rGbV7Bkzt7FTpyr6bTrxOfa/QpQdh2NA33W9f7yZ9
PtfDMNHWpztR9cTWpZVDw3Apc72vR56Y61/xDhcmhoRh8bgNOd3/OHErJstP
Ix1h8DvYJ92daHN8v62SrvjpMNweNidk4RtzPK767yfMnPfOTl5fzPWr775F
rmlhqP3H0GmDUrzHjGYXHAPGhSH9lMkvfkj7Hvcybuz9sod5/XtfHb+e9T38
xvT4OrRCWNL8/H0SX+UscjvLVMgf/x4BZd7OLNwwBH0/rQt3pIzD8raNzb8Q
HD9yasbYDHHw3OuKcjQLwebvsrtb5YzD4vTJM2doFIJwW58el6RXCUEdW38e
h82zJy9cVS0EbwqvSMxULw6X/qjwbJGpM+Sa065LgzhsPPi04/4qIZho68/j
0PPa9EMpK4cgu60vj0vS14WgaqEWWYI6xyHi/Z28R8qHoJGtL4/DnjPdJzwr
G4IeF8e9GOwTB+97j4pkMPWaSlXfz+oeh59upRpeyNSPbP15HMpVTre7VrEQ
7IrKOLDZcPP6LvUZlCJnCEbUerL0xEjz+xWjZ43MHoIfbf15HDqlqrspnalb
D82auca4OFxbWKVP7iwhiK+Ua+ygmXG4nHbIxAEuR5I+PQ6T4h7ddT53YESd
GdbwlXFoVya6bZloB5qlTJY8/do4vNnwPGuBew60rRxzou6WOBT6yz3WfcEB
b1ufHZc0j3Ig47ChGdO/jcPYdNmdVfY7sMDWV8fhwOT27SvvdABVdgb++DEO
afp0zFPL34H6gcfSb04wn2fWpyXqbnSgj61/dmHH3hJDItY64Hm+/s07aV1A
wmRH4mIHckx50rJ6Ohc27Gz7W8CvDmy29ckudF9X/PbRBQ44fl4+c0AGF06m
+9mnjqm71ekT1SuLC1b8bxd+neXADVuf7MJfRW7N6DTRgb4zF8c9yO5Cr0dL
bi+Y4MCpmb82XJrDhbXtGy9vbuqKV9LPnpHThVfeR8ufGOfAm9mHL3zO48K6
BsmbDB/mwMrUOcaez+/CMc/yP30d7MCAbVv8nQVcKNDhbonFpr7t17D6dQ8X
Uk8cOa76IAfaZ36SOm8h8348ptSuM8CRxLdwocrZmWNL93Og/OJ8y1eWdWHs
0XaHv/R04GWDr1sXl3ehwuJp/ybr5sDrgOyujJVcGFXiQJuyXR0oezliRYZq
Lvx0IleeGaamvthFnkNTB9La+l7zfhafunP3TTC6TS8wr8kIFzwXf1105VEw
jk+Zn8J/lAs1Ml7/9fbdYIx/O+pF/7EuLBzQsVGxO8GYHRWW0priwo+1Ntwd
cj4YVRsW/eqY6UKbxdX9ax0PRtnxYa1fznJh+N1jw+4eC0aNbZHzAmab1/ux
duNVpj5db1B6h68LR2e1+unFkWBcsvXFLnx9d/HL8r3B8A5ckKz+ry6U6Tui
W8DuYLw7tm9dzoUuTM8W03KgqQsu8+932NSXpheKWbwrGOVK/DR4/iIX2lWt
FtRrZzCiq+by3bbUhR+e3/XouSMYqVf19Mq33IWp51vsWLE1GC9ex271XOFC
bKcjcXf8g3HQevnhq6nL5jvXupSpG9cJHVx2lQuzHYHFU5s6z9jPrl7rXAht
GXOywjrzeg7sX1/gTxfmL/PNVW1+MCo0sVpm3+7Cs87ZNrz0C8bVWgXPr9/p
grPL1OqT5gRjxoXEHEf3unBk9eXu9aYEw9fWP5vfv1z/RUFXEFLE7Ir5/NyF
rZ0m1FkyOAh5MweNzBhr3l+w/8l9vYNQ2NYnm+8z9fLnh3sF4WC/E9Pyu8z5
UOl1jKdPEL67X7j0un9dnA/WCUrSJ3/AzLaFHYHVg3A5/IlHcJoPiM7j6vy6
WhBm38w5++P3H/D9+2shD6sEoXr1pycW/fAB9VYvyZi9UhBuJp5OfynTB2SL
3FN4SPkgPLqZ+Z8d2T4gKPmy3KlKB2HuxtOdPmf/gIOfLuRzFA9C/2Rndzpz
fMC8O48GtS4WhANjlm9plOsD8rqODo8oGoTfbf3zB2B/wLXO+YLwpN/glukK
f4AV6p9rc5og/JKmSOdrP3/Au0L1Fi5OGYRkTSb1rFT0A7rcSvD9M0UQFlWf
37xK8Q/w91zYe2WihQkZLvztVe4DNm/678dCv6h+8bnxAQW8//vPwt62iXfX
NPiAuGw/WYVaWLj/OFP+3k0/IPSFe0RYMQshtr7qA3b+nq7e82tnsM3WV5nX
Gz7K/DuFT32fn33+6EMSH+UkAmqu8x//7gOGnmyT9cSxkxjt2zP3zgTzfn8a
fvzx3JMYuglWhTTx5hWU2/+ywckkvkp80rz2JL7748m1AY3jcefEri0b1gUi
V/joz16t4pPm04E4Vyvj2K9t43G/RosuxdsF4natgfe6eMejmu/m+L+bBiLS
1mfFo0qR6wUrvzuBX86E36s/Jx5H2nove1zkBOqdSPT2/DUetYYt9SmV8gSy
v6q7Z/mSeOTfOh9/fjmOGbZ+Kx4NKoZFvnx8HG9t/VY8onM2n37waQB23ypX
s9b5eDyeOyrt8FwBaGLrs+LR41TJgxnSBODNo583X79tXt/JtHcePTyGlYlb
ftn5NB4lJ/3qtW3MMby09Vcf8Z/7ssS2IwiK8FuQasxHPPmjTe1MgYfRqW7V
MqPXfUTMq1ULv4s8hO9tfdVH3HyY/9aLbgex39ZXfcLx/H6v2hzfjwL/dz//
8/++n5j/+3s7/+/3yVv7hJyOoebfDtSx9Sufk65//mhn600+o331QwM8Sm7A
97a+4nPS/nM1Ktt6is9IveTrmdhVyxFl62cTMDzz+og5w37DTFsvkYCc3oWC
er9YiO4Fs+bf1SwBDTI3nlf08zxMt/UOCaj+z7BLfhfn4NBfraaVmpKAh6fW
TuxYcTZ8bb1CAjK8OdUkX6aZqOio87T+5gT8+azHsLbzp+KVrUdIQPtlR859
mjUJ9y7nybD4dAIGbXuVNcfb8ciUM0vnr+cTUP54uZzpA8fizL3SZepdT4CH
56wjKa+Oxhtbr5CAlv3O3j9dYhSWIdPfN18k4MX75tk6DRuBiGajGw5yJpj1
5GrX7kdDMeLN8brNPyeg2pFz489sGoxEO4/UjZSRP4T4bBoI3w9tz7dK40Zi
xITGLW/0x9bjAT6/ZXAjqs+Yr69q9sPaRymm9vnRjWJ57k+8fbEPbkz7T6/q
Rsmzxdafmtkb25u9KBCTz42dww49yNK+F05HlNq/r5AbBa+P2p+yfk9UeNOu
fvFibrRa+dvoLSu6Y8W8Fv17lHIjXf9XK9te8sGctOkedi7rxvr48TeblemK
fs2zXcldwQ133WoTehzwxrsGR69sr+zG5ZM7/d7/0hlY+p8e1o0DazLWuJ++
EzbG1EmoWMuNHN0fZ+/+uAMmH6roUauOGz1fb075w8X2aFI6dFCB+m6Eef2a
JiiiHQ6sqLfwQUM3ukUVuL7xblu0HrHq09QmboSMb/JzYmIbXEy18nViMzeG
FG7epptnG+TJ3WFEz5ZuVJg9teCoIb8gyNbbuvH7mksx2Ya2xubKP/e93caN
ay23T62SqxUGtYjO8b6dG5GT1tbrf7sF9vU7/NjVwY2RRZpVebOvOXw3fJ/9
n05u3FjwuUnjFc1QNr/72WlvNzrV3tEt08KmWBYcNm5uVzc6N07zXeplTZDc
I0NErW5uDF/a0f/7bY1xa/N/vCA3zjXO2jJTWCPU2NfBb2pPN/wDEiNKxDVE
3+Tz/VP1dsOZdbPHtFINsbzgGtfMPm6U/f1ip7rDG6BA9jLl3/Z1Y3zChMVW
YH2cfrkgVZv+bnRtmljtl8z18eiflRl2DHCjUVyavd7D6yHZn38/cA50Y1jM
X3+1iqqLt808UpYf7MaJFCl99tWti1+Lbvo6YIipa7ZJ/u/ROiiRrl7zFUPd
CA99Uf2qVx3UnzjNO2CYG3ly7Mo5vw/QL/+NlVeGu1HP42SLlyNro8mIfv3+
GeHG84Z9R+VdUAsphrQtFjvSPN50p//UPTUxIA6V3o5yY+yXBVvH3qyBRTYP
yY2Vy1o9nZi+Bua1GDj7/hg3rM1LlqdpVh0LWhzziRjrRubsXW7vWFoNqZZG
njgwzo34Kmlzxtyrig/nUt//bbwbV8tuqt27XFX4eRZOPWSCG69/eVL14KIq
cMbOH4WJbvQYM9d78pvK2JR8SueMk9w4mj/+4YCOlXF5QwvnTVPn+XuUb4mz
lZDj8m8j1k92w/d4r7Rjq1SC/6xGKX2muHE27sbTZAcqwuH13YMcU90YuqTD
g8WeFbHmdMYSkaaenSlPyL2/KuDpkLWZZkxzo26+wj8drlwBm0ZFnig93Y23
w7pG3w4uj+iysS1vmPpsvzbe+dqUR4zPhHdTZriR/+unfS2elkODYjXP5ptp
zs/cyaOrTSkHa8f4lydNHVfXe+2J7OXQess/szvOMufnkTE3/Q97ofGRG3ti
TZ3nZOaXl9p7YUCTVrNnzXbjcMFGU8u/L4uq6VIXyurrRtCNquPO1CkLtJy/
bZOpk6U+XjfZyjLoVq920ZJz3LjpynD/xBtPbKg449RBU5c65+l7oKUnHl3c
OKOynxsf3zyYuvdgacwek+B33NRTTmx5OzFPaay6myq6ylw3jh/8euCfeaXw
6nbHg0dMvbXpd/lOfy6JahMO/Ftmnvl8gue/vTmiJBK8MzzaburhNzt5pH1Z
Av8D3pyxqw==
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{-1.7320508075688772`, 1.7206181289708398`}, {
          0, 0.3333333333333333}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.003666666666666667], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{669.5999999999999, Automatic},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{-1.7320508075688772`, 1.7206181289708398`}, {
    0, 0.3333333333333333}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9906173739706573`*^9, 3.9906174728121376`*^9, 
  3.9906187091781178`*^9, 3.990794395960451*^9, 3.9907946077553787`*^9, 
  3.990795389418789*^9, 3.990795426420744*^9, 3.990795667906149*^9, 
  3.990796132888695*^9, 3.990796173192301*^9, 3.99898371572628*^9, 
  3.999071107756935*^9, 4.0007768751713314`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"0408c757-c5eb-4b43-a7cd-dea0abf178d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", "D\[CapitalPi]4", "}"}], ",", " ", 
   RowBox[{"PlotRange", "->", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9907940790911465`*^9, 3.990794080133148*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"bf492707-2d92-a049-840b-4aa87fb5e8b7"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.24, 0.6, 0.8], PointSize[0.003666666666666667], 
        AbsoluteThickness[2], PointBox[CompressedData["
1:eJxk23k8VN//B3AhWZIQaUOhzZIsabNEKiUVRYWyVWRXdiJbq7K2KVvKEllC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         "]]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.003666666666666667], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJxk23k8VN//B3AhWZIQaUOhzZIsabNEKiUVRYWyVWRXdiJbq7K2KVvKEllC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              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-1.7320508075688772`, 
              1.7206181289708398`}, {-3.9598494305186196`, 0}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.003666666666666667], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-1.7320508075688772`, 
             1.7206181289708398`}, {-3.9598494305186196`, 0}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.003666666666666667], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          PointSize[0.003666666666666667], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Point[CompressedData["
1:eJxk23k8VN//B3AhWZIQaUOhzZIsabNEKiUVRYWyVWRXdiJbq7K2KVvKEllC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          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{-1.7320508075688772`, 
          1.7206181289708398`}, {-3.9598494305186196`, 0}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.003666666666666667], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{670.1999999999999, Automatic},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{-1.7320508075688772`, 
    1.7206181289708398`}, {-3.9598494305186196`, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9906174915997562`*^9, 3.9907943986356697`*^9, 
  3.9907946082440643`*^9, 3.9907953931028233`*^9, 3.990795426491329*^9, 
  3.990795667979517*^9, 3.9907961424413986`*^9, 3.9907961732939262`*^9, 
  3.9989837163014545`*^9, 3.9990711078573*^9, 4.000776875319462*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"8291f54b-fccb-dd40-abe8-c70d9796e3ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", "D\[CapitalPi]5", "}"}], ",", " ", 
   RowBox[{"PlotRange", "->", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.990794083753702*^9, 3.9907940848164062`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"dc515d3c-302a-fa4f-916a-ecfb91ea1ce4"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.24, 0.6, 0.8], PointSize[0.003666666666666667], 
        AbsoluteThickness[2], PointBox[CompressedData["
1:eJxk23k4lO/7N3CVpGxpkVZahdIqUeYMoaJFlkoqS0lKouwSoWQpLZYkokJa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         "]]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.003666666666666667], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJxk23k4lO/7N3CVpGxpkVZahdIqUeYMoaJFlkoqS0lKouwSoWQpLZYkokJa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              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-1.7320508075688772`, 1.7206181289708398`}, {
              0, 3.959833962260675}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.003666666666666667], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-1.7320508075688772`, 1.7206181289708398`}, {
             0, 3.959833962260675}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.003666666666666667], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          PointSize[0.003666666666666667], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Point[CompressedData["
1:eJxk23k4lO/7N3CVpGxpkVZahdIqUeYMoaJFlkoqS0lKouwSoWQpLZYkokJa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          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{-1.7320508075688772`, 1.7206181289708398`}, {
          0, 3.959833962260675}}, "Frame" -> {{False, False}, {False, False}},
         "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
        "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
        GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.003666666666666667], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{849., Automatic},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{-1.7320508075688772`, 1.7206181289708398`}, {
    0, 3.959833962260675}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9906175166089573`*^9, 3.9907944012657433`*^9, 3.990794608664728*^9, {
   3.9907953986571064`*^9, 3.990795426554735*^9}, 3.9907956680481987`*^9, {
   3.990796152103424*^9, 3.990796173393423*^9}, 3.9989837165950737`*^9, 
   3.9990711079495907`*^9, 4.0007768754585114`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"13d7b3d6-f67d-4e4a-aa7b-d984d555c2da"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Computation for infinite order example", "Subsection",
 CellChangeTimes->{{3.91018737596138*^9, 3.9101873812616568`*^9}, {
  3.9907923770552044`*^9, 3.990792381757635*^9}, {3.9990709803958035`*^9, 
  3.999070983069071*^9}},ExpressionUUID->"a7fddb17-4e84-5b4d-a6c6-\
8f064eda0845"],

Cell["\<\
Use this part when computing the boundary function for a case with a \
varying-type monodromy of infinite order (LCS, C-point, CY3-point).\
\>", "Text",
 CellChangeTimes->{{3.9907923982120743`*^9, 3.990792487095127*^9}, {
   3.9907926024171696`*^9, 3.9907926240266533`*^9}, {3.9907926814490433`*^9, 
   3.990792805298149*^9}, {3.990796272974924*^9, 3.990796273242281*^9}, 
   3.9907963578973064`*^9, {3.9907964201834583`*^9, 3.9907965751479244`*^9}, {
   3.990797544181099*^9, 3.9907975741889725`*^9}, {3.9907988366992016`*^9, 
   3.99079883687739*^9}, {3.9990711555350914`*^9, 3.9990711842281857`*^9}, {
   4.001041707524189*^9, 
   4.001041721104433*^9}},ExpressionUUID->"3c7faee4-c2f1-aa4d-adc0-\
bb22a68325ed"],

Cell["\<\
The output is a graph and a table containing datas of the boundary function.  \
While the boundary function is fully determined from its values on an \
interval of length T  (T=2 with our choice of \[Gamma]1 and \[Gamma]2), some \
points computed here may leave this interval.\
\>", "Text",
 CellChangeTimes->{{3.990798841374193*^9, 3.99079888461928*^9}, 
   4.0010116769897842`*^9, {4.001011716814665*^9, 
   4.001011787622267*^9}},ExpressionUUID->"bbc4ec07-c3f9-0b42-8396-\
5477d79ada22"],

Cell["\<\
Examples 4, 10 and 13 exhibit what seems to be a failure of continuity: they \
are the examples with a CY3-point, for which the monodromy representation is \
not relatively Anosov.\
\>", "Text",
 CellChangeTimes->{
  3.990798888774269*^9, {3.9907989572057247`*^9, 3.9907989573409767`*^9}, {
   4.0009875551104965`*^9, 4.000987575641651*^9}, 4.0010129413146877`*^9, {
   4.0010417438806286`*^9, 4.0010417857113876`*^9}, {4.0010418504207*^9, 
   4.0010418505993977`*^9}},ExpressionUUID->"6f583e32-18e0-7547-9a3f-\
a87f9e4c0545"],

Cell["\<\
These computations may be a bit long - they can be made quicker by changing \
depth from 5 to 4.\
\>", "Text",
 CellChangeTimes->{{3.9907989674224415`*^9, 3.990798975483061*^9}, {
  4.000987587638096*^9, 4.000987589010193*^9}, {4.00101183623806*^9, 
  4.001011839318302*^9}},ExpressionUUID->"227e51b8-c3c4-ad48-9b2f-\
006dd2364029"],

Cell[CellGroupData[{

Cell["Computation itself", "Subsubsection",
 CellChangeTimes->{{3.91018737596138*^9, 3.9101873812616568`*^9}, {
  3.9907923693185654`*^9, 3.99079237298464*^9}, {3.9907939841727924`*^9, 
  3.9907939850726624`*^9}},ExpressionUUID->"6ced04b6-6d4f-5447-b517-\
6a348652abc4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]2inverse", "=", 
   RowBox[{"Inverse", "[", "\[Gamma]2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]2inverse", "=", 
   RowBox[{"Inverse", "[", "\[CapitalGamma]2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"depth", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"final", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "depth"}], "+", "1"}], ")"}], "^", "4"}], ")"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.990612604623783*^9, 3.9906126334530525`*^9}, {
  3.990793461098894*^9, 3.9907934892256737`*^9}, {3.990793841648203*^9, 
  3.9907938631586246`*^9}, {3.9907956424924145`*^9, 3.9907956428853817`*^9}, {
  3.990796638929882*^9, 3.9907966595915184`*^9}, {3.9907972842268715`*^9, 
  3.9907972978022556`*^9}, {3.9907975794631767`*^9, 3.990797589743988*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"d6ee45e8-8ef7-ac42-aee7-e49edcefc151"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plot", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", "final"}], "]"}], ",", " ", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"index", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.940952039733285*^9, 3.940952042373502*^9}, {
   3.941285765355919*^9, 3.9412857657008533`*^9}, {3.9417042502794876`*^9, 
   3.9417042518298807`*^9}, {3.941704335191676*^9, 3.9417043812639008`*^9}, {
   3.941705299553357*^9, 3.9417053196613984`*^9}, {3.941718159687461*^9, 
   3.9417181977852182`*^9}, {3.941718827221879*^9, 3.941718827821734*^9}, {
   3.941807855745121*^9, 3.9418078585094147`*^9}, {3.941867295406666*^9, 
   3.9418672956850157`*^9}, {3.9418673521175833`*^9, 3.941867353132833*^9}, {
   3.942325975280029*^9, 3.942325976472278*^9}, {3.9423855209983344`*^9, 
   3.9423855234495993`*^9}, {3.9423986896933193`*^9, 3.9423986955411625`*^9}, 
   3.9424033924553347`*^9, 3.9424763247430587`*^9, {3.945512685237276*^9, 
   3.9455126858305016`*^9}, {3.946630655320715*^9, 3.9466306554167185`*^9}, {
   3.94663700045724*^9, 3.946637001235545*^9}, {3.9466396887224426`*^9, 
   3.9466396905841618`*^9}, {3.946641037693783*^9, 3.946641041931564*^9}, {
   3.9466427405542383`*^9, 3.946642741360918*^9}, {3.9469794816065893`*^9, 
   3.9469794820524893`*^9}, {3.946980793682804*^9, 3.9469807941502657`*^9}, {
   3.946981804893344*^9, 3.9469818055054407`*^9}, {3.947066887807964*^9, 
   3.9470668923678393`*^9}, {3.947081388431739*^9, 3.9470813888798056`*^9}, {
   3.9477555819441724`*^9, 3.9477555821529207`*^9}, {3.9477611047135863`*^9, 
   3.9477611053755903`*^9}, {3.9500058570221586`*^9, 
   3.9500058572935543`*^9}, {3.9503417667068443`*^9, 
   3.9503417670711827`*^9}, {3.990611881857504*^9, 3.9906119028766346`*^9}, {
   3.9906121078009033`*^9, 3.990612162235937*^9}, {3.990793565451828*^9, 
   3.9907935732899303`*^9}, {3.990793616963913*^9, 3.990793738625143*^9}, {
   3.990793807702242*^9, 3.9907938164580154`*^9}, {3.990793869613804*^9, 
   3.9907938832932796`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"d658a781-7633-b84a-8e9d-5b91a8c3fb19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotter", "[", "]"}], ":=", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"stepx", "=", 
      RowBox[{"N", "[", 
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"mob", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MatrixPower", "[", 
             RowBox[{"\[Gamma]1", ",", " ", "g1"}], "]"}], ".", 
            RowBox[{"MatrixPower", "[", 
             RowBox[{"\[Gamma]2inverse", ",", " ", "g2"}], "]"}], ".", 
            RowBox[{"MatrixPower", "[", 
             RowBox[{"\[Gamma]1", ",", " ", "g3"}], "]"}], ".", 
            RowBox[{"MatrixPower", "[", 
             RowBox[{"\[Gamma]2inverse", ",", " ", "g4"}], "]"}]}], ",", " ", 
           RowBox[{"I", " ", "z"}]}], "]"}], ",", " ", 
         RowBox[{"z", "->", "Infinity"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"intermediate", "=", 
      RowBox[{
       RowBox[{"MatrixPower", "[", 
        RowBox[{"\[CapitalGamma]1", ",", " ", "g1"}], "]"}], ".", 
       RowBox[{"MatrixPower", "[", 
        RowBox[{"\[CapitalGamma]2inverse", ",", " ", "g2"}], "]"}], ".", 
       RowBox[{"MatrixPower", "[", 
        RowBox[{"\[CapitalGamma]1", ",", " ", "g3"}], "]"}], ".", 
       RowBox[{"MatrixPower", "[", 
        RowBox[{"\[CapitalGamma]2inverse", ",", " ", "g4"}], "]"}], ".", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], 
        "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"stepy", "=", 
      RowBox[{"N", "[", 
       RowBox[{"Divide", "[", 
        RowBox[{"intermediate", ",", 
         RowBox[{"intermediate", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"plot", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "index", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"stepx", ",", " ", 
        RowBox[{"stepy", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"plot", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "index", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"stepx", ",", " ", 
        RowBox[{"stepy", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"plot", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "[", 
       RowBox[{"[", "index", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"stepx", ",", " ", 
        RowBox[{"stepy", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"plot", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "[", 
       RowBox[{"[", "index", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"stepx", ",", " ", 
        RowBox[{"stepy", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"index", "+=", "1"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"g1", ",", " ", 
      RowBox[{"-", "depth"}], ",", " ", "depth"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"g2", ",", " ", 
      RowBox[{"-", "depth"}], ",", " ", "depth"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"g3", ",", " ", 
      RowBox[{"-", "depth"}], ",", " ", "depth"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"g4", ",", " ", 
      RowBox[{"-", "depth"}], ",", " ", "depth"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9409476655265307`*^9, 3.940947964878405*^9}, {
   3.940948016516242*^9, 3.9409480329436207`*^9}, {3.940948144159067*^9, 
   3.9409483649472284`*^9}, {3.9409487833447304`*^9, 3.940948813374587*^9}, {
   3.9409493983671894`*^9, 3.940949410036932*^9}, {3.940950478919978*^9, 
   3.940950479560034*^9}, {3.940950636896516*^9, 3.9409506418201246`*^9}, {
   3.940950676049139*^9, 3.940950693055141*^9}, {3.940950871051757*^9, 
   3.9409508716360416`*^9}, {3.940950997447359*^9, 3.9409510471337366`*^9}, {
   3.9409520044297433`*^9, 3.9409520335081224`*^9}, {3.9409540761158867`*^9, 
   3.940954098358757*^9}, {3.9412849247356014`*^9, 3.941284985699443*^9}, {
   3.9412852351092944`*^9, 3.941285246226486*^9}, {3.9412853237475224`*^9, 
   3.9412853247532663`*^9}, {3.9412857051609516`*^9, 3.941285820880891*^9}, {
   3.9412860418404703`*^9, 3.941286056710189*^9}, {3.9412875704994125`*^9, 
   3.9412876007973723`*^9}, {3.941289508490738*^9, 3.94128951384979*^9}, {
   3.9413731658266153`*^9, 3.9413731838992243`*^9}, {3.9415207865615263`*^9, 
   3.9415208475313716`*^9}, {3.9415285054702253`*^9, 3.9415285234994087`*^9}, 
   3.9415329334868746`*^9, {3.941534442575882*^9, 3.9415345035837107`*^9}, {
   3.941553833281994*^9, 3.9415538580281887`*^9}, {3.9415673424796963`*^9, 
   3.9415673428129663`*^9}, {3.9415675128870664`*^9, 3.941567513952491*^9}, {
   3.9415686412570086`*^9, 3.9415686551932135`*^9}, {3.9417034051147823`*^9, 
   3.9417034660880537`*^9}, {3.941704286623691*^9, 3.9417043108632607`*^9}, {
   3.941704427442589*^9, 3.9417045442753954`*^9}, 3.941705265217801*^9, {
   3.941705344665482*^9, 3.941705354111257*^9}, {3.9417179559103637`*^9, 
   3.9417179913778086`*^9}, {3.9417181183709793`*^9, 3.9417181238527827`*^9}, 
   3.9418690618436213`*^9, {3.9423252204724407`*^9, 3.9423252439380293`*^9}, {
   3.942325597985099*^9, 3.942325614478496*^9}, 3.9423259587296305`*^9, {
   3.942326004700192*^9, 3.9423260125147066`*^9}, {3.942403360335452*^9, 
   3.9424033690970073`*^9}, {3.9424762751626043`*^9, 
   3.9424763082311974`*^9}, {3.945512761259572*^9, 3.945512798450163*^9}, {
   3.946630380578072*^9, 3.946630421482598*^9}, {3.9466304710556793`*^9, 
   3.94663047750156*^9}, {3.946630608570362*^9, 3.9466306395235863`*^9}, 
   3.946631591572892*^9, {3.946631648397142*^9, 3.9466316613581867`*^9}, {
   3.946632020923026*^9, 3.9466320382536077`*^9}, {3.946632651679433*^9, 
   3.946632673776945*^9}, {3.9466378218884516`*^9, 3.946637829621341*^9}, {
   3.9466397458100867`*^9, 3.9466397848600235`*^9}, {3.946979165903881*^9, 
   3.9469792900339336`*^9}, {3.9469795150190516`*^9, 3.946979551639144*^9}, {
   3.946980422213572*^9, 3.9469804718067274`*^9}, {3.9469805786794653`*^9, 
   3.9469806194015894`*^9}, {3.9469817999024734`*^9, 3.94698180001532*^9}, {
   3.946982275378392*^9, 3.946982325368763*^9}, {3.9469841737779922`*^9, 
   3.946984191757193*^9}, 3.946985403757049*^9, {3.9469854361379294`*^9, 
   3.9469855448449287`*^9}, {3.946985998992976*^9, 3.9469860288038216`*^9}, {
   3.9469861397063503`*^9, 3.9469861405763288`*^9}, {3.946986200864644*^9, 
   3.946986281949046*^9}, {3.9469866040969753`*^9, 3.946986605105775*^9}, {
   3.946986930080064*^9, 3.9469869924515467`*^9}, 3.9469877211656246`*^9, {
   3.946988906339305*^9, 3.946988908278544*^9}, 3.946992122104412*^9, {
   3.9469930996149406`*^9, 3.946993099881573*^9}, {3.946993648400147*^9, 
   3.94699365042741*^9}, {3.947065427551508*^9, 3.947065445607098*^9}, {
   3.947065673087499*^9, 3.9470656743127995`*^9}, {3.9470659121539574`*^9, 
   3.9470659270876417`*^9}, {3.947066409446536*^9, 3.947066410035136*^9}, {
   3.947066742761351*^9, 3.947066764657939*^9}, 3.9470667973313866`*^9, {
   3.9470668441012955`*^9, 3.9470668640665054`*^9}, {3.94706694175369*^9, 
   3.9470669433020835`*^9}, {3.947066988946213*^9, 3.9470669922092*^9}, {
   3.9470680585520997`*^9, 3.947068220231991*^9}, 3.9470689641218615`*^9, 
   3.947075447963746*^9, {3.947076293499112*^9, 3.9470762989445214`*^9}, {
   3.947076441544682*^9, 3.947076454946229*^9}, {3.9470819415255103`*^9, 
   3.947081942983839*^9}, {3.9470821979972734`*^9, 3.947082198662575*^9}, {
   3.9477611920370855`*^9, 3.9477612415519557`*^9}, {3.9500055496744027`*^9, 
   3.9500055505422587`*^9}, {3.950005839880842*^9, 3.9500058508302984`*^9}, {
   3.9503418183147025`*^9, 3.9503418946497264`*^9}, {3.9548445289498377`*^9, 
   3.9548445290697193`*^9}, {3.983946691005677*^9, 3.983946693920719*^9}, {
   3.990611766022833*^9, 3.990611788545864*^9}, 3.9906125838782425`*^9, {
   3.9906126979319134`*^9, 3.9906127046131077`*^9}, {3.990612742374712*^9, 
   3.990612749600191*^9}, {3.990612833677719*^9, 3.9906128593333607`*^9}, {
   3.990613864466774*^9, 3.9906138738045063`*^9}, {3.990614019736965*^9, 
   3.990614038367605*^9}, {3.99061407720426*^9, 3.9906140825302105`*^9}, {
   3.9906158630303288`*^9, 3.9906158697362556`*^9}, {3.9906173900569057`*^9, 
   3.990617410970207*^9}, {3.990618516957155*^9, 3.9906185334474106`*^9}, {
   3.990619936424671*^9, 3.9906199628791237`*^9}, {3.9906200542379074`*^9, 
   3.9906200994523335`*^9}, 3.9907939461947193`*^9, {3.9907941420574074`*^9, 
   3.9907942117813168`*^9}, {3.9907942686854324`*^9, 3.990794309278517*^9}, {
   3.9907944790017433`*^9, 3.990794479207649*^9}, {3.9907949818641376`*^9, 
   3.9907949874933815`*^9}, {3.9907954547587852`*^9, 3.990795469523283*^9}, {
   3.9907955895417156`*^9, 3.990795635679655*^9}, {3.9907958970554104`*^9, 
   3.990795956377756*^9}, {3.990796696097393*^9, 3.990796701810898*^9}, {
   3.9907967374108696`*^9, 3.990796839632414*^9}, {3.9907970138313885`*^9, 
   3.990797031850029*^9}, {3.9907975956101513`*^9, 3.990797618274727*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"1ee7f2c2-7632-1c41-a671-4c5827741cb0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Quiet", "[", 
  RowBox[{"plotter", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.940948373853154*^9, 3.9409484319546947`*^9}, {
   3.9409504712697735`*^9, 3.9409504716919794`*^9}, 3.940950712929112*^9, 
   3.941285070980462*^9, {3.941528540884632*^9, 3.9415285411333637`*^9}, {
   3.9415290081624336`*^9, 3.94152901966166*^9}, {3.9415329843392305`*^9, 
   3.9415329846050854`*^9}, {3.941534246850993*^9, 3.9415342469445553`*^9}, {
   3.9415343875914116`*^9, 3.9415343878841114`*^9}, {3.941567345729389*^9, 
   3.941567345979792*^9}, {3.9415674271274347`*^9, 3.9415674273936048`*^9}, {
   3.9417017731344595`*^9, 3.9417017736314497`*^9}, {3.941703415365543*^9, 
   3.941703420562973*^9}, {3.9417034563189216`*^9, 3.941703456651731*^9}, 
   3.9417043154915752`*^9, {3.9417045840411854`*^9, 3.9417045848059072`*^9}, {
   3.941717946964196*^9, 3.9417179472655516`*^9}, 3.9907946053526325`*^9, {
   3.9907974593461514`*^9, 3.990797463180025*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"b201e9bc-5505-794d-af21-632ef0f68ba1"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9989837402082043`*^9, 4.000776895517357*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"32ec73a5-74c6-6f4f-8b24-effe5bc4574f"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "D\[CapitalPi]2", ",", " ", "D\[CapitalPi]3", ",", " ", "D\[CapitalPi]4", 
     ",", " ", "D\[CapitalPi]5"}], "}"}], "=", "plot"}], ";"}]], "Input",
 CellChangeTimes->{{3.99079402228191*^9, 3.9907940485320873`*^9}},
 CellLabel->
  "In[473]:=",ExpressionUUID->"ca9abacc-376d-234d-937c-518ce2f7dc94"]
}, Closed]],

Cell[CellGroupData[{

Cell["Graphs", "Subsubsection",
 CellChangeTimes->{{3.91018737596138*^9, 3.9101873812616568`*^9}, {
  3.9907923693185654`*^9, 3.99079237298464*^9}, {3.9907939973295*^9, 
  3.9907939992717495`*^9}, {3.99079882913406*^9, 
  3.990798829857584*^9}},ExpressionUUID->"3a247552-db4e-5646-bd3e-\
0e64091dd035"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", "D\[CapitalPi]2", "}"}], ",", " ", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "Automatic"}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.9424770649258385`*^9, {3.942477276833913*^9, 3.9424772774142437`*^9}, {
   3.9502704528006115`*^9, 3.9502704537939267`*^9}, {3.950342623836419*^9, 
   3.950342624350308*^9}, 3.9906128000503407`*^9, 3.990794070442957*^9, {
   3.99079693361582*^9, 3.9907969372752914`*^9}},
 CellLabel->
  "In[474]:=",ExpressionUUID->"4a118f1d-b6dc-6d4e-ac0f-81b01d9efa30"],

Cell[BoxData[
 GraphicsBox[{{}, 
   TagBox[
    {RGBColor[0.24, 0.6, 0.8], PointSize[
      NCache[
       Rational[1, 360], 0.002777777777777778]], AbsoluteThickness[2], 
     PointBox[CompressedData["
1:eJzt3XdUFNf7P3BiCyJYCCpiL1hJ1AR7GSCJvcTyiTWxfzSWaCyxJ4KiYo0x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      "]]},
    Annotation[#, "Charting`Private`Tag#1"]& ], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{829.2, Automatic},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{-1., 1.}, {-2.3888888888888893`, 3.3888888888888893`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{None, None}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9906128005840816`*^9, 3.9906128837421913`*^9, 
  3.9906139917335167`*^9, 3.9906142557711315`*^9, 3.99061597406036*^9, 
  3.9907943932055206`*^9, 3.990794607341366*^9, 3.990795386913948*^9, 
  3.9907954263295135`*^9, 3.990795667831337*^9, 3.9907961231167545`*^9, 
  3.9907961730883923`*^9, 3.990797001778097*^9, 3.990797234850399*^9, 
  3.990797637279751*^9},
 CellLabel->
  "Out[474]=",ExpressionUUID->"c9c0c69c-b7f8-4148-9cc2-b201835de77b"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", "D\[CapitalPi]3", "}"}], ",", " ", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "Automatic"}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.990794074342371*^9, 3.990794075691929*^9}, 
   3.9907969441320763`*^9},
 CellLabel->
  "In[475]:=",ExpressionUUID->"1e2ba8a8-c9a4-2740-9285-348dc1f57a10"],

Cell[BoxData[
 GraphicsBox[{{}, 
   TagBox[
    {RGBColor[0.24, 0.6, 0.8], PointSize[
      NCache[
       Rational[1, 360], 0.002777777777777778]], AbsoluteThickness[2], 
     PointBox[CompressedData["
1:eJzt3XlUFMfeN3CviiyCcUElLriCEkmUPK5RKZfEfYkmN25x16tRvBqNSdyS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      "]]},
    Annotation[#, "Charting`Private`Tag#1"]& ], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{669.5999999999999, Automatic},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{-1., 1.}, {-0.9500000000000001, 1.85}},
  PlotRangeClipping->True,
  PlotRangePadding->{{None, None}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9906173739706573`*^9, 3.9906174728121376`*^9, 
  3.9906187091781178`*^9, 3.990794395960451*^9, 3.9907946077553787`*^9, 
  3.990795389418789*^9, 3.990795426420744*^9, 3.990795667906149*^9, 
  3.990796132888695*^9, 3.990796173192301*^9, 3.9907970020588017`*^9, 
  3.9907972358861523`*^9, 3.99079764792486*^9},
 CellLabel->
  "Out[475]=",ExpressionUUID->"d2c431fe-0267-c74c-b3f6-992a2422eb38"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", "D\[CapitalPi]4", "}"}], ",", " ", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "Automatic"}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9907940790911465`*^9, 3.990794080133148*^9}, 
   3.990796947894287*^9},
 CellLabel->
  "In[476]:=",ExpressionUUID->"61eb72e2-e6d6-6946-92f3-4fce52a770fa"],

Cell[BoxData[
 GraphicsBox[{{}, 
   TagBox[
    {RGBColor[0.24, 0.6, 0.8], PointSize[
      NCache[
       Rational[1, 360], 0.002777777777777778]], AbsoluteThickness[2], 
     PointBox[CompressedData["
1:eJzt3WlQFNfaB3BFwGFTRFDcEFBAlETNdY3KwSVucYnLjWvcjcYlGvc1URCN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      "]]},
    Annotation[#, "Charting`Private`Tag#1"]& ], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{670.1999999999999, Automatic},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{-1., 1.}, {-9.208333333333332, 5.347222222222222}},
  PlotRangeClipping->True,
  PlotRangePadding->{{None, None}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9906174915997562`*^9, 3.9907943986356697`*^9, 
  3.9907946082440643`*^9, 3.9907953931028233`*^9, 3.990795426491329*^9, 
  3.990795667979517*^9, 3.9907961424413986`*^9, 3.9907961732939262`*^9, 
  3.990797002348358*^9, 3.9907972369518375`*^9, 3.9907976525067577`*^9},
 CellLabel->
  "Out[476]=",ExpressionUUID->"c8a8b9ae-7d53-6445-928d-d6d07a38917a"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", "D\[CapitalPi]5", "}"}], ",", " ", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "Automatic"}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.990794083753702*^9, 3.9907940848164062`*^9}, 
   3.990796952112526*^9},
 CellLabel->
  "In[477]:=",ExpressionUUID->"7442ebdc-a18d-f74c-8497-e05dab9a9483"],

Cell[BoxData[
 GraphicsBox[{{}, 
   TagBox[
    {RGBColor[0.24, 0.6, 0.8], PointSize[
      NCache[
       Rational[1, 360], 0.002777777777777778]], AbsoluteThickness[2], 
     PointBox[CompressedData["
1:eJzt3XdYFNf6B3ALIKAYJGiwoIhBRIklsbcDmNhLLPfaYtdoLNFYYk8ELLFr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      "]]},
    Annotation[#, "Charting`Private`Tag#1"]& ], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{849., Automatic},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{-1., 1.}, {-4.388461538461539, 5.607435897435898}},
  PlotRangeClipping->True,
  PlotRangePadding->{{None, None}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9906175166089573`*^9, 3.9907944012657433`*^9, 3.990794608664728*^9, {
   3.9907953986571064`*^9, 3.990795426554735*^9}, 3.9907956680481987`*^9, {
   3.990796152103424*^9, 3.990796173393423*^9}, 3.9907970026801167`*^9, 
   3.990797237912983*^9, 3.9907976578468*^9},
 CellLabel->
  "Out[477]=",ExpressionUUID->"a40291fa-b66d-e847-b12e-4893e16df9e2"]
}, Closed]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141.2, 573.6},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.3 pour Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3538e886-5d69-9543-9737-ce7506bf5da7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 259, 4, 33, "Text",ExpressionUUID->"a02f4cd9-018b-b049-bcf7-ce93974281a6"],
Cell[CellGroupData[{
Cell[838, 28, 233, 4, 96, "Title",ExpressionUUID->"be74924d-8e42-b648-a4d1-07cf79189dad"],
Cell[1074, 34, 1170, 19, 77, "Text",ExpressionUUID->"cd85c83e-8d54-ec49-9bd1-2b544048eb5f"],
Cell[CellGroupData[{
Cell[2269, 57, 226, 4, 66, "Section",ExpressionUUID->"a60ece2d-95d7-0f4b-831b-33d8ff26d8ae"],
Cell[2498, 63, 229, 4, 33, "Text",ExpressionUUID->"e137872f-e140-ae41-af15-faf9dd54885c"],
Cell[CellGroupData[{
Cell[2752, 71, 385, 6, 53, "Subsection",ExpressionUUID->"7a357fbd-ea5f-7d43-bcb4-5502f7b25e45"],
Cell[3140, 79, 838, 26, 42, "Input",ExpressionUUID->"651e2421-824e-424b-b208-f02e60104a5e"]
}, Closed]],
Cell[CellGroupData[{
Cell[4015, 110, 447, 7, 37, "Subsection",ExpressionUUID->"faec19a9-7c4d-ae49-b9d0-3867082656c1"],
Cell[4465, 119, 812, 14, 55, "Text",ExpressionUUID->"a164be1f-9496-b845-84b9-87b065a63731"],
Cell[5280, 135, 3498, 106, 118, "Input",ExpressionUUID->"48c15b14-8c60-6c45-84e2-ceb1eafc7364"],
Cell[8781, 243, 303, 5, 33, "Text",ExpressionUUID->"c9a971dc-5cc7-bb4b-ab0f-7c121da380cb"],
Cell[CellGroupData[{
Cell[9109, 252, 921, 19, 91, "Input",ExpressionUUID->"6caea728-35ad-b543-beb6-056f9fbd6002"],
Cell[10033, 273, 2230, 33, 32, "Output",ExpressionUUID->"4b4e8cac-a42b-784c-ac70-8c95e94b2f0f"]
}, Open  ]],
Cell[12278, 309, 212, 4, 33, "Text",ExpressionUUID->"bce04796-36f8-3642-9a11-ff3b8ab7d625"],
Cell[CellGroupData[{
Cell[12515, 317, 1628, 40, 63, "Input",ExpressionUUID->"28bb7b63-b7dc-9149-9718-3d9c7ef9cd65"],
Cell[14146, 359, 2364, 35, 32, "Output",ExpressionUUID->"19726ce4-4022-a04a-96fd-b03f4b9efc08"]
}, Open  ]],
Cell[16525, 397, 254, 6, 42, "Input",ExpressionUUID->"3c5cf782-34ff-934d-9404-5e98b2e527a3"],
Cell[16782, 405, 366, 5, 33, "Text",ExpressionUUID->"63f5cc3e-a2db-9d4e-b644-00d4924c1fce"],
Cell[17151, 412, 1177, 28, 66, "Input",ExpressionUUID->"8179e376-8c43-724d-af64-c698e062a19a"],
Cell[18331, 442, 273, 4, 33, "Text",ExpressionUUID->"8f7efda6-701d-7644-b2cf-f5543125c2c4"],
Cell[18607, 448, 361, 9, 42, "Input",ExpressionUUID->"7aa10b6f-e64d-c14a-90d9-647bb2fc6920"],
Cell[CellGroupData[{
Cell[18993, 461, 991, 22, 96, "Input",ExpressionUUID->"eb7a9a45-e449-0f4e-b44f-f8c47cac9e56"],
Cell[19987, 485, 6089, 151, 374, "Output",ExpressionUUID->"4307e023-ecae-e843-a618-7f9617f232cf"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[26125, 642, 362, 6, 37, "Subsection",ExpressionUUID->"1eacb6db-0840-194d-9511-84a0d1dd762f"],
Cell[26490, 650, 701, 12, 33, "Text",ExpressionUUID->"bc9afae6-e404-0e41-96d9-b38b08d5e2e5"],
Cell[CellGroupData[{
Cell[27216, 666, 411, 6, 43, "Subsubsection",ExpressionUUID->"2522ad4e-16dd-9944-a1ef-0bd9cfef6432"],
Cell[CellGroupData[{
Cell[27652, 676, 1744, 40, 96, "Input",ExpressionUUID->"6fa879af-714f-de4e-affe-b823dffe064b"],
Cell[29399, 718, 958, 24, 59, "Output",ExpressionUUID->"901f4e14-d7e8-9143-9c53-99874aa6b650"],
Cell[30360, 744, 936, 23, 59, "Output",ExpressionUUID->"aa91fcce-32db-744e-bd87-7b9ad795f7da"]
}, Open  ]],
Cell[31311, 770, 346, 7, 33, "Text",ExpressionUUID->"a704b00f-a498-a84e-ba82-da90e4d3a2c2"],
Cell[CellGroupData[{
Cell[31682, 781, 1458, 40, 77, "Input",ExpressionUUID->"8e6515ac-670f-7b49-bfaf-1bf7cc4182d5"],
Cell[33143, 823, 141010, 2337, 449, "Output",ExpressionUUID->"559866ac-47b7-8a47-b2f6-0b6c794603dc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[174202, 3166, 462, 7, 35, "Subsubsection",ExpressionUUID->"65e71bbc-ebf9-4346-a57a-1918234a3e97"],
Cell[174667, 3175, 698, 19, 54, "Input",ExpressionUUID->"074492d3-7307-3d40-ab98-a45ca6eaf878"],
Cell[175368, 3196, 774, 21, 42, "Input",ExpressionUUID->"ba404406-f552-b240-9983-4c32dd7d0357"],
Cell[176145, 3219, 578, 10, 55, "Text",ExpressionUUID->"4bcedb6e-1d5f-9c42-962e-4db2f2dd831e"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[176772, 3235, 165, 3, 37, "Subsection",ExpressionUUID->"8bb5293e-4865-c448-af07-b461ecaba813"],
Cell[176940, 3240, 2271, 52, 113, "Input",ExpressionUUID->"852fbc5d-cea6-d64e-9c03-2547e2bbd6da"],
Cell[179214, 3294, 340, 7, 33, "Text",ExpressionUUID->"ea973f5f-e2c4-c740-a051-e00530085b3d"],
Cell[CellGroupData[{
Cell[179579, 3305, 1497, 29, 115, "Input",ExpressionUUID->"b0855576-f96f-6544-8faf-6595dde40283"],
Cell[181079, 3336, 24059, 719, 660, "Output",ExpressionUUID->"07d4024a-b0f9-3541-8283-9471caed5aa3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[205199, 4062, 560, 8, 66, "Section",ExpressionUUID->"db91062e-216e-a347-98bd-4e6c37f91cd8"],
Cell[205762, 4072, 566, 10, 33, "Text",ExpressionUUID->"133291d8-9fb1-e34c-8ec1-c246e54c31a7"],
Cell[CellGroupData[{
Cell[206353, 4086, 380, 6, 53, "Subsection",ExpressionUUID->"c4b7531c-9e1a-2442-8110-37e56823725c"],
Cell[206736, 4094, 1611, 23, 28, "Input",ExpressionUUID->"f676ef7a-16f1-4d4e-85ab-7a79d710ee60"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208384, 4122, 309, 5, 53, "Subsection",ExpressionUUID->"01a6f049-8e7c-a44e-ab53-99c8c9f7de94"],
Cell[208696, 4129, 287, 4, 33, "Text",ExpressionUUID->"40d0f21b-94df-c844-b610-dfa3791a5208"],
Cell[CellGroupData[{
Cell[209008, 4137, 989, 20, 61, "Input",ExpressionUUID->"7bd8d668-0d4d-c944-80f6-6482a0ef5dfc"],
Cell[210000, 4159, 4666, 95, 82, "Output",ExpressionUUID->"7dbd81f5-1d90-5046-97f8-221386123835"]
}, Open  ]],
Cell[214681, 4257, 504, 9, 33, "Text",ExpressionUUID->"e2ca162a-2e07-3a48-b335-e59ecad7598c"],
Cell[215188, 4268, 1273, 31, 96, "Input",ExpressionUUID->"f802ebc3-a150-7944-80c8-7c6eeb0263af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216498, 4304, 315, 5, 53, "Subsection",ExpressionUUID->"4b75b3b8-544c-9047-b3ad-c757cb57b828"],
Cell[216816, 4311, 741, 12, 33, "Text",ExpressionUUID->"3d122504-c899-454f-b435-91dfddaddaea"],
Cell[217560, 4325, 995, 27, 28, "Input",ExpressionUUID->"35ecb463-dbdb-3941-a87f-1baa4f57f264"],
Cell[CellGroupData[{
Cell[218580, 4356, 3490, 80, 276, "Input",ExpressionUUID->"65d25f68-9867-d740-a0d2-383ffc3eae95"],
Cell[222073, 4438, 5235, 87, 109, "Output",ExpressionUUID->"5d2b9014-a599-544f-87f6-427a1567b22e"],
Cell[227311, 4527, 5169, 84, 109, "Output",ExpressionUUID->"e8105be4-9da4-1a43-87bb-3dba74cc833c"],
Cell[232483, 4613, 5303, 90, 109, "Output",ExpressionUUID->"a36a922b-22e2-8648-9fc6-fe85db00f7ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237823, 4708, 985, 27, 61, "Input",ExpressionUUID->"14c95314-f2a3-8542-817b-3f91a17d7d8b"],
Cell[238811, 4737, 1481, 32, 109, "Output",ExpressionUUID->"6f35d242-64f7-3e4b-b057-5fd12a8ec027"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[240353, 4776, 308, 5, 66, "Section",ExpressionUUID->"e7aca789-7225-7b47-bd15-e4dac69b1a47"],
Cell[240664, 4783, 888, 15, 33, "Text",ExpressionUUID->"f56bea24-54ef-c945-8c46-9c4142997d6e"],
Cell[CellGroupData[{
Cell[241577, 4802, 285, 4, 53, "Subsection",ExpressionUUID->"2ca032c0-2706-824c-be3d-83a2e4d4e3f5"],
Cell[241865, 4808, 627, 11, 33, "Text",ExpressionUUID->"49164e2f-5d93-fc4b-b023-90a4d0d1d508"],
Cell[242495, 4821, 411, 8, 55, "Text",ExpressionUUID->"0fc82f91-6808-7f4c-88c4-b635db0672eb"],
Cell[242909, 4831, 334, 7, 55, "Text",ExpressionUUID->"afada579-85c9-8b4f-873f-327e9a8c7242"],
Cell[CellGroupData[{
Cell[243268, 4842, 270, 4, 43, "Subsubsection",ExpressionUUID->"0926b864-7ea3-2247-8e04-b4783a6aa39c"],
Cell[243541, 4848, 924, 23, 98, "Input",ExpressionUUID->"e3cadbfd-f61b-8044-92f6-8b4557ef53a6"],
Cell[244468, 4873, 2161, 35, 63, "Input",ExpressionUUID->"38b20681-e935-7a4d-8062-868fa522ef93"],
Cell[246632, 4910, 6158, 130, 210, "Input",ExpressionUUID->"b570cec7-0863-b346-b57d-b2f480efbe3a"],
Cell[252793, 5042, 1107, 15, 28, "Input",ExpressionUUID->"adaae0eb-7ef4-8249-9308-ff62c77dfb1a"],
Cell[253903, 5059, 13996, 290, 680, "Input",ExpressionUUID->"e0f1d1c6-1ba4-0d49-8b51-ef8a572578b4"],
Cell[267902, 5351, 1049, 15, 42, "Input",ExpressionUUID->"46a20f43-677f-884b-a56b-38bbdcfa314c"],
Cell[268954, 5368, 6823, 146, 210, "Input",ExpressionUUID->"c3652a17-4e54-314c-9ca8-e020e92b3221"],
Cell[275780, 5516, 1157, 16, 28, "Input",ExpressionUUID->"40b6f552-37ea-0844-b54c-b1fb18187546"],
Cell[276940, 5534, 363, 8, 28, "Input",ExpressionUUID->"e5b009fb-51bd-134c-81ac-82dca2bf8ad6"]
}, Closed]],
Cell[CellGroupData[{
Cell[277340, 5547, 305, 5, 35, "Subsubsection",ExpressionUUID->"5c6e8baf-bc20-e44b-a27b-b34ba2dfbffb"],
Cell[CellGroupData[{
Cell[277670, 5556, 485, 9, 42, "Input",ExpressionUUID->"39125962-963b-f748-98ac-a3cf9dd7654d"],
Cell[278158, 5567, 150246, 2529, 533, "Output",ExpressionUUID->"e29a490a-4789-6e40-a91c-9c7baacaf3df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[428441, 8101, 306, 6, 42, "Input",ExpressionUUID->"ce4e6389-2764-d645-94df-0eaab88a1f5f"],
Cell[428750, 8109, 130705, 2210, 440, "Output",ExpressionUUID->"0408c757-c5eb-4b43-a7cd-dea0abf178d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[559492, 10324, 308, 6, 42, "Input",ExpressionUUID->"bf492707-2d92-a049-840b-4aa87fb5e8b7"],
Cell[559803, 10332, 147859, 2491, 431, "Output",ExpressionUUID->"8291f54b-fccb-dd40-abe8-c70d9796e3ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[707699, 12828, 308, 6, 42, "Input",ExpressionUUID->"dc515d3c-302a-fa4f-916a-ecfb91ea1ce4"],
Cell[708010, 12836, 154104, 2594, 545, "Output",ExpressionUUID->"13d7b3d6-f67d-4e4a-aa7b-d984d555c2da"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[862175, 15437, 286, 4, 37, "Subsection",ExpressionUUID->"a7fddb17-4e84-5b4d-a6c6-8f064eda0845"],
Cell[862464, 15443, 724, 12, 33, "Text",ExpressionUUID->"3c7faee4-c2f1-aa4d-adc0-bb22a68325ed"],
Cell[863191, 15457, 500, 9, 55, "Text",ExpressionUUID->"bbc4ec07-c3f9-0b42-8396-5477d79ada22"],
Cell[863694, 15468, 536, 10, 55, "Text",ExpressionUUID->"6f583e32-18e0-7547-9a3f-a87f9e4c0545"],
Cell[864233, 15480, 342, 7, 33, "Text",ExpressionUUID->"227e51b8-c3c4-ad48-9b2f-006dd2364029"],
Cell[CellGroupData[{
Cell[864600, 15491, 270, 4, 43, "Subsubsection",ExpressionUUID->"6ced04b6-6d4f-5447-b517-6a348652abc4"],
Cell[864873, 15497, 999, 22, 117, "Input",ExpressionUUID->"d6ee45e8-8ef7-ac42-aee7-e49edcefc151"],
Cell[865875, 15521, 2161, 35, 63, "Input",ExpressionUUID->"d658a781-7633-b84a-8e9d-5b91a8c3fb19"],
Cell[868039, 15558, 9335, 173, 229, "Input",ExpressionUUID->"1ee7f2c2-7632-1c41-a671-4c5827741cb0"],
Cell[CellGroupData[{
Cell[877399, 15735, 1049, 15, 42, "Input",ExpressionUUID->"b201e9bc-5505-794d-af21-632ef0f68ba1"],
Cell[878451, 15752, 180, 2, 32, "Output",ExpressionUUID->"32ec73a5-74c6-6f4f-8b24-effe5bc4574f"]
}, Closed]],
Cell[878646, 15757, 367, 9, 28, "Input",ExpressionUUID->"ca9abacc-376d-234d-937c-518ce2f7dc94"]
}, Closed]],
Cell[CellGroupData[{
Cell[879050, 15771, 302, 5, 35, "Subsubsection",ExpressionUUID->"3a247552-db4e-5646-bd3e-0e64091dd035"],
Cell[CellGroupData[{
Cell[879377, 15780, 679, 17, 42, "Input",ExpressionUUID->"4a118f1d-b6dc-6d4e-ac0f-81b01d9efa30"],
Cell[880059, 15799, 18304, 340, 520, "Output",ExpressionUUID->"c9c0c69c-b7f8-4148-9cc2-b201835de77b"]
}, Closed]],
Cell[CellGroupData[{
Cell[898400, 16144, 477, 14, 38, "Input",ExpressionUUID->"1e2ba8a8-c9a4-2740-9285-348dc1f57a10"],
Cell[898880, 16160, 17997, 335, 426, "Output",ExpressionUUID->"d2c431fe-0267-c74c-b3f6-992a2422eb38"]
}, Closed]],
Cell[CellGroupData[{
Cell[916914, 16500, 477, 14, 38, "Input",ExpressionUUID->"61eb72e2-e6d6-6946-92f3-4fce52a770fa"],
Cell[917394, 16516, 18577, 344, 426, "Output",ExpressionUUID->"c8a8b9ae-7d53-6445-928d-d6d07a38917a"]
}, Closed]],
Cell[CellGroupData[{
Cell[936008, 16865, 477, 14, 38, "Input",ExpressionUUID->"7442ebdc-a18d-f74c-8497-e05dab9a9483"],
Cell[936488, 16881, 18383, 342, 551, "Output",ExpressionUUID->"a40291fa-b66d-e847-b12e-4893e16df9e2"]
}, Closed]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


